Conditional Generative Models for Learning Stochastic Processes

A framework to learn a multi-modal distribution is proposed, denoted as the Conditional Quantum Generative Adversarial Network (C-qGAN). The neural network structure is strictly within a quantum circuit and, as a consequence, is shown to represent a more efficient state preparation procedure than current methods. This methodology has the potential to speed-up algorithms, such as Monte Carlo analysis. In particular, after demonstrating the effectiveness of the network in the learning task, the technique is applied to price Asian option derivatives, providing the foundation for further research on other path-dependent options.

==> CQGAN_2_Dist_error_mitigation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f94f1ee8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from qiskit.algorithms.optimizers import COBYLA, SPSA, SLSQP\n",
    "from qiskit import Aer, QuantumCircuit, ClassicalRegister, QuantumRegister, execute\n",
    "import matplotlib.pyplot as plt\n",
    "from functools import partial\n",
    "from qiskit.circuit.library import PauliTwoDesign\n",
    "from sklearn.metrics.pairwise import cosine_similarity\n",
    "plt.style.use('bmh')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "675e9b80",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bounds = np.array([0.,15.])\n",
    "np.random.seed = 50\n",
    "\n",
    "real_data1 = np.random.normal(4,2.5,size=5000)\n",
    "real_data1 = real_data1[real_data1<=bounds[1]]\n",
    "real_data1 = real_data1[real_data1>=bounds[0]]\n",
    "real_data_rounded1 = np.round(real_data1)\n",
    "data_grid1 = np.arange(0,16)\n",
    "real_prob1 = np.bincount(real_data_rounded1.astype(int), minlength = data_grid1.shape[0])/real_data_rounded1.shape[0]\n",
    "\n",
    "real_data2 = np.random.normal(9,4,size=5000)\n",
    "real_data2 = real_data2[real_data2<=bounds[1]]\n",
    "real_data2 = real_data2[real_data2>=bounds[0]]\n",
    "real_data_rounded2 = np.round(real_data2)\n",
    "data_grid2 = np.arange(0,16)\n",
    "real_prob2 = np.bincount(real_data_rounded2.astype(int), minlength = data_grid2.shape[0])/real_data_rounded2.shape[0]\n",
    "\n",
    "\n",
    "\n",
    "plt.bar(data_grid1, real_prob1)\n",
    "plt.title('Real Distribution')\n",
    "plt.show()\n",
    "\n",
    "plt.bar(data_grid2, real_prob2)\n",
    "plt.title('Real Distribution')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c4341023",
   "metadata": {},
   "outputs": [],
   "source": [
    "real_prob=[]\n",
    "real_prob.append(real_prob1)\n",
    "real_prob.append(real_prob2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "b2555fba",
   "metadata": {},
   "outputs": [],
   "source": [
    "##StateVec Simulation\n",
    "#backend_ideal = Aer.get_backend('qasm_simulator')\n",
    "# simulator = 'statevec'\n",
    "from qiskit.providers.fake_provider import FakeNairobi\n",
    "device_backend = FakeNairobi()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "9a5ebddb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def generator_ansatz(params, distVal):\n",
    "#    qc = QuantumCircuit(5,4)\n",
    "    qc = QuantumCircuit(5)\n",
    "    qc.h(qc.qubits[:-1])\n",
    "    \n",
    "    if distVal == 1:\n",
    "        qc.x(qc.qubits[-1])\n",
    "    if distVal == 'h':\n",
    "        qc.h(qc.qubits[-1])\n",
    "        \n",
    "    \n",
    "    \n",
    "    qc.crz(params[12], qc.qubits[-1], 0)\n",
    "    qc.crz(params[13], qc.qubits[-1], 1)\n",
    "    qc.crz(params[14], qc.qubits[-1], 2)\n",
    "    qc.crz(params[15], qc.qubits[-1], 3)\n",
    "    \n",
    "    \n",
    "    qc.ry(params[0], 0)\n",
    "    qc.ry(params[1], 1)\n",
    "    qc.ry(params[2], 2)\n",
    "    qc.ry(params[3], 3)\n",
    "    \n",
    "    for c in range(3):\n",
    "        for t in range(c+1,4):\n",
    "            qc.cz(c,t)\n",
    "            \n",
    "    qc.ry(params[4], 0)\n",
    "    qc.ry(params[5], 1)\n",
    "    qc.ry(params[6], 2)\n",
    "    qc.ry(params[7], 3)\n",
    "    \n",
    "    for c in range(3):\n",
    "        for t in range(c+1,4):\n",
    "            qc.cz(c,t)\n",
    "            \n",
    "    qc.ry(params[8], 0)\n",
    "    qc.ry(params[9], 1)\n",
    "    qc.ry(params[10], 2)\n",
    "    qc.ry(params[11], 3)\n",
    "    \n",
    "#    qc.measure(qc.qubits[:-1], qc.clbits)\n",
    "    \n",
    "    return qc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "aa284826",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_gen_outputs(params, backend, distVal):\n",
    "    \n",
    "#    gen = generator_ansatz(params, distVal)\n",
    "    quantum_circ = QuantumCircuit(5,4)\n",
    "    quantum_circ.append(generator_ansatz(params, distVal),[0,1,2,3,4])\n",
    "    quantum_circ.measure(quantum_circ.qubits[:-1], quantum_circ.clbits)\n",
    "    result = execute(quantum_circ, backend, shots = 10000).result()\n",
    "    \n",
    "    counts = sorted(result.get_counts().items())\n",
    "    counts_data = result.get_counts()\n",
    "#    if mitigate == True:\n",
    "#        counts_data = mit.apply_correction(counts, [0,1,2,3])\n",
    "#    else:\n",
    "#    counts_data = counts\n",
    "    gen_data = []\n",
    "    gen_probs = []\n",
    "    for c in sorted(counts_data.items()):    \n",
    "        gen_data.append(int(c[0],2))\n",
    "        gen_probs.append(c[1]/10000)\n",
    "        \n",
    "    diff = np.setdiff1d(data_grid1, gen_data)\n",
    "    \n",
    "    for i, n in enumerate(diff):\n",
    "        gen_data = np.insert(gen_data, int(n),n)\n",
    "        gen_probs = np.insert(gen_probs, int(n), 1e-4)\n",
    "        \n",
    "    return gen_data, gen_probs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "0a63a2f0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def objective_function_0(params, backend=device_backend):\n",
    "#    gen_data_0, gen_probs_0 = get_gen_outputs(params, backend, 0)\n",
    "    dv = 0\n",
    "    gen_data_0, gen_probs_0 = get_gen_outputs(params, backend, dv)\n",
    "    loss = -cosine_similarity(np.array(gen_probs_0).reshape(1,-1),np.array(real_prob[dv]).reshape(1,-1))[0][0]\n",
    "\n",
    "    print(loss)\n",
    "    return loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "69c61172",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.6677594531290258\n",
      "-0.6511115945299568\n",
      "-0.775055606176787\n",
      "-0.6031144024654314\n",
      "-0.8113199039789009\n",
      "-0.6056284814567496\n",
      "-0.6127527716322676\n",
      "-0.8225806675729032\n",
      "-0.5542687557569679\n",
      "-0.8231601249069752\n",
      "-0.7028739134074612\n",
      "-0.5682136465369055\n",
      "-0.7564338476906551\n",
      "-0.6805631727375413\n",
      "-0.6324609378395576\n",
      "-0.7586651782140292\n",
      "-0.6736154024136174\n",
      "-0.740342974944207\n",
      "-0.7222500295624681\n",
      "-0.6860513055751868\n",
      "-0.7835011726707692\n",
      "-0.6272561459790973\n",
      "-0.7452024846233853\n",
      "-0.6472441106992533\n",
      "-0.602518253604893\n",
      "-0.8116147457673327\n",
      "-0.7034263600792542\n",
      "-0.6784717236004874\n",
      "-0.6804784914140412\n",
      "-0.7138973973835703\n",
      "-0.7292577789403296\n",
      "-0.6525561267284953\n",
      "-0.6604369688046352\n",
      "-0.7968918648047761\n",
      "-0.7220391158136373\n",
      "-0.6657469520840347\n",
      "-0.6530284627562541\n",
      "-0.708783677559427\n",
      "-0.8446178505572608\n",
      "-0.5674806035092679\n",
      "-0.6099995222468823\n",
      "-0.7282381608718405\n",
      "-0.7827553241987535\n",
      "-0.5890120403210299\n",
      "-0.7105950857573109\n",
      "-0.6506218875886627\n",
      "-0.6738846149341593\n",
      "-0.7215517485313464\n",
      "-0.6604151346862996\n",
      "-0.7280069974483959\n",
      "-0.6608558326461046\n",
      "-0.7103061406536385\n",
      "-0.7572189802411606\n",
      "-0.6908109185661874\n",
      "-0.7608388464301123\n",
      "-0.747732407452235\n",
      "-0.645191631016206\n",
      "-0.7977742259952234\n",
      "-0.7677545725107873\n",
      "-0.7644466932640799\n",
      "-0.7734126752300658\n",
      "-0.721056086183969\n",
      "-0.7804677037580752\n",
      "-0.77250579712175\n",
      "-0.7692418492164075\n",
      "-0.8026517133860382\n",
      "-0.7437504360102827\n",
      "-0.7927006354287017\n",
      "-0.7236957691444021\n",
      "-0.7793733862105934\n",
      "-0.8183703911615217\n",
      "-0.7640335595986464\n",
      "-0.8288030356588825\n",
      "-0.7906284723106907\n",
      "-0.7916638293347189\n",
      "-0.7561091639462727\n",
      "-0.8065608476342196\n",
      "-0.8253747589832543\n",
      "-0.7770074404537402\n",
      "-0.8595981622879499\n",
      "-0.8831235345045979\n",
      "-0.8095323380284769\n",
      "-0.8525781554284233\n",
      "-0.8730110654983416\n",
      "-0.8282176869305289\n",
      "-0.8778461178172836\n",
      "-0.8376581673506593\n",
      "-0.8614224642281643\n",
      "-0.8299878691907846\n",
      "-0.8815200656818826\n",
      "-0.8647547388685157\n",
      "-0.8719386198339119\n",
      "-0.8372895291052163\n",
      "-0.8749539416677334\n",
      "-0.861839319761053\n",
      "-0.8705021136419339\n",
      "-0.9107054349723036\n",
      "-0.8396699971866257\n",
      "-0.917789081140781\n",
      "-0.8920369432519846\n",
      "-0.8967569420647763\n",
      "-0.8734214939198713\n",
      "-0.9134514413352879\n",
      "-0.8560448043721522\n",
      "-0.902578923915619\n",
      "-0.9046287339007191\n",
      "-0.8713664050095333\n",
      "-0.9057756387085674\n",
      "-0.8942746883858521\n",
      "-0.874363527589828\n",
      "-0.8737470917709189\n",
      "-0.904114630983641\n",
      "-0.8733951316326463\n",
      "-0.9329782169645207\n",
      "-0.9001279852460324\n",
      "-0.9068654732921317\n",
      "-0.8809646570460334\n",
      "-0.902191959032714\n",
      "-0.9216827938572886\n",
      "-0.9274181826558661\n",
      "-0.9263555694315451\n",
      "-0.9074694265051402\n",
      "-0.8811068692471051\n",
      "-0.944572954394487\n",
      "-0.9346692538843422\n",
      "-0.9396623439841856\n",
      "-0.8806816796343229\n",
      "-0.9573883061463926\n",
      "-0.9393433380442717\n",
      "-0.9220613699393403\n",
      "-0.9098468945184046\n",
      "-0.9094048083476274\n",
      "-0.9228960151102512\n",
      "-0.9228051934135999\n",
      "-0.9465087350734773\n",
      "-0.8574749463070674\n",
      "-0.9469776071688794\n",
      "-0.950845475612853\n",
      "-0.937635328658895\n",
      "-0.910819316763088\n",
      "-0.9429346482855963\n",
      "-0.8894005876464982\n",
      "-0.9528052238926314\n",
      "-0.941448297190935\n",
      "-0.8977418549114842\n",
      "-0.9354005068226071\n",
      "-0.919513092986225\n",
      "-0.9328291387980705\n",
      "-0.9645621157223677\n",
      "-0.9712486744553301\n",
      "-0.9551077651923747\n",
      "-0.9397497644242754\n",
      "-0.9309824975393376\n",
      "-0.9363594111231766\n",
      "-0.9421976177997803\n",
      "-0.951174310579143\n",
      "-0.9267173372757505\n",
      "-0.9094235426986268\n",
      "-0.9507170805504945\n",
      "-0.9702876713420182\n",
      "-0.9685091846390991\n",
      "-0.9439412589365384\n",
      "-0.9530462547742318\n",
      "-0.938189890859682\n",
      "-0.9449613363941538\n",
      "-0.9165843405235392\n",
      "-0.9431443636957726\n",
      "-0.9177521173696053\n",
      "-0.9477716361620402\n",
      "-0.939468743178818\n",
      "-0.9507442487310325\n",
      "-0.9588568182164989\n",
      "-0.9398604471412915\n",
      "-0.9321997544406762\n",
      "-0.9420578601275862\n",
      "-0.9296617706948354\n",
      "-0.9448446353663613\n",
      "-0.9362396224353426\n",
      "-0.9457599671173867\n",
      "-0.9344525155707744\n",
      "-0.9705640924019234\n",
      "-0.9521446685691035\n",
      "-0.9465520008305126\n",
      "-0.9331685684468414\n",
      "-0.9426532448931266\n",
      "-0.9621933746938529\n",
      "-0.9140820217299512\n",
      "-0.9632113926480599\n",
      "-0.9566520769642639\n",
      "-0.9430281152143498\n",
      "-0.9622242217691149\n",
      "-0.9720937356663142\n",
      "-0.9427237782075344\n",
      "-0.9386223753322258\n",
      "-0.9585066479550048\n",
      "-0.9570557638829279\n",
      "-0.9717621176801041\n",
      "-0.9626344786288045\n",
      "-0.9690302738158687\n",
      "-0.9445826512886892\n",
      "-0.9595438628243547\n",
      "-0.955942843762537\n",
      "-0.9280678337132078\n",
      "-0.9567357675524264\n",
      "-0.95786977574321\n",
      "-0.9668412602906011\n",
      "-0.9621431546346448\n",
      "-0.9754082471783305\n",
      "-0.97610742703924\n",
      "-0.9784063165349266\n",
      "-0.958033668662553\n",
      "-0.9515468786973577\n",
      "-0.9432389778931329\n",
      "-0.9579211324843706\n",
      "-0.955105060801209\n",
      "-0.9367165685624459\n",
      "-0.959340250880658\n",
      "-0.9301565920766981\n",
      "-0.9487617277239995\n",
      "-0.955839844655192\n",
      "-0.969384140456338\n",
      "-0.9553131776986219\n",
      "-0.9643430141141341\n",
      "-0.9598467400092344\n",
      "-0.9337509125313637\n",
      "-0.9552890718697729\n",
      "-0.9460588764832221\n",
      "-0.9269184180624248\n",
      "-0.9692184693716348\n",
      "-0.9714946300986327\n",
      "-0.9445979734953438\n",
      "-0.951383679650335\n",
      "-0.9503496858006426\n",
      "-0.9556338180294119\n",
      "-0.9645094278833979\n",
      "-0.9682754604826598\n",
      "-0.9771457001658314\n",
      "-0.970203921884338\n",
      "-0.9515090269437652\n",
      "-0.9585134347089791\n",
      "-0.9515644211246549\n",
      "-0.9548225232345431\n",
      "-0.9686243954726808\n",
      "-0.9639130556772759\n",
      "-0.9619780429585978\n",
      "-0.9537393235069553\n",
      "-0.9690220466111646\n",
      "-0.9605614840699317\n",
      "-0.9486597510624335\n",
      "-0.9526998332453347\n",
      "-0.9444613152520742\n",
      "-0.951564032370461\n",
      "-0.9613940926256621\n",
      "-0.9705938451994796\n",
      "-0.9644482174687744\n",
      "-0.9561160566133067\n",
      "-0.9342180239531154\n",
      "-0.943486345615185\n",
      "-0.9479875024963058\n",
      "-0.9579948289476514\n",
      "-0.9730103352850623\n",
      "-0.9637038933861921\n",
      "-0.9712379823048\n",
      "-0.9767709698833351\n",
      "-0.9741459646325449\n",
      "-0.9546120477405488\n",
      "-0.9482730564873447\n",
      "-0.94508873657893\n",
      "-0.9329036777676244\n",
      "-0.9575259878927752\n",
      "-0.9564036116514317\n",
      "-0.9646900167716277\n",
      "-0.9517630558504435\n",
      "-0.9460998112768523\n",
      "-0.9581833291739554\n",
      "-0.9332404740881224\n",
      "-0.9639996303417206\n",
      "-0.9692440586486213\n",
      "-0.9410885704929144\n",
      "-0.954669808861735\n",
      "-0.9663116286595224\n",
      "-0.9608932865527979\n",
      "-0.9671383828760125\n",
      "-0.9676085468311538\n",
      "-0.9525130955025138\n",
      "-0.9491062740480227\n",
      "-0.971155582457542\n",
      "-0.9797613118682997\n",
      "-0.9718861233004201\n",
      "-0.9616464538727783\n",
      "-0.9566426413080796\n",
      "-0.9430449352400427\n",
      "-0.9493607519443941\n",
      "-0.9469463175527429\n",
      "-0.9644576823272633\n",
      "-0.9745229699567275\n",
      "-0.9523964292327238\n",
      "-0.9655549674712702\n",
      "-0.9724944301688543\n",
      "-0.968174918312982\n",
      "-0.9380525435885507\n",
      "-0.9492137316682072\n",
      "-0.9755725188898994\n",
      "-0.9647972575106499\n",
      "-0.9697847825090621\n",
      "-0.9635138628310782\n",
      "-0.9486505914483143\n",
      "-0.94056084612601\n",
      "-0.9552427056945018\n",
      "-0.954810464511153\n",
      "-0.9313400551991609\n",
      "-0.947043485049468\n",
      "-0.9692352396876605\n",
      "-0.9664599891326133\n",
      "-0.9767379402508439\n",
      "-0.9684096622322319\n",
      "-0.9595827222713211\n",
      "-0.9548392242262327\n",
      "-0.9675970091684727\n",
      "-0.9591592802327253\n",
      "-0.961455424548894\n",
      "-0.959137181678601\n",
      "-0.9712619556841446\n",
      "-0.9728596066354939\n",
      "-0.9764680753177539\n",
      "-0.9676607191973945\n",
      "-0.9744070736615602\n",
      "-0.9767253975903499\n",
      "-0.9483415245857195\n",
      "-0.9124494898542022\n",
      "-0.9569920237417009\n",
      "-0.9547005408180314\n",
      "-0.9694762644732422\n",
      "-0.9753923210951272\n",
      "-0.9539195340373753\n",
      "-0.9585212007040456\n",
      "-0.9487728564653979\n",
      "-0.970005910145544\n",
      "-0.9728583368731198\n",
      "-0.9674323926832984\n",
      "-0.9673554816443758\n",
      "-0.9730670003939916\n",
      "-0.968767267466678\n",
      "-0.9764092683994845\n",
      "-0.9568665792302671\n",
      "-0.9494790345029096\n",
      "-0.9776623224163279\n",
      "-0.9701569815681349\n",
      "-0.9687497249754372\n",
      "-0.9722731713053541\n",
      "-0.9473869188229012\n",
      "-0.9440984094929503\n",
      "-0.9355083768223348\n",
      "-0.9502317904702571\n",
      "-0.9630393383388212\n",
      "-0.9576701276636349\n",
      "-0.9693182361508994\n",
      "-0.9776131168883866\n",
      "-0.967179448412314\n",
      "-0.9669572423507079\n",
      "-0.953620172589736\n",
      "-0.9548798319561104\n",
      "-0.9443128955701925\n",
      "-0.9532994858665429\n",
      "-0.9435517049056547\n",
      "-0.9487945751120348\n",
      "-0.9711862987183326\n",
      "-0.9735714985261339\n",
      "-0.9766730463265167\n",
      "-0.9599256610586702\n",
      "-0.9535773981548287\n",
      "-0.9643293076801116\n",
      "-0.9621997564720944\n",
      "-0.9546490897620309\n",
      "-0.9503152515006925\n",
      "-0.9618375905977103\n",
      "-0.9524391858785421\n",
      "-0.9565360860504796\n",
      "-0.9518316919765479\n",
      "-0.9416272220604822\n",
      "-0.9638880377465245\n",
      "-0.9607846789009844\n",
      "-0.9749603635544368\n",
      "-0.9787126807809541\n",
      "-0.9375888457052045\n",
      "-0.912142035051215\n",
      "-0.9535898069209598\n",
      "-0.9707388631254856\n",
      "-0.9703046064958782\n",
      "-0.9707141857049036\n",
      "-0.9544488078952457\n",
      "-0.9527868643414132\n",
      "-0.973151326326417\n",
      "-0.9686737695150878\n",
      "-0.9592278861555987\n",
      "-0.9469737494292854\n",
      "-0.9666506022169807\n",
      "-0.9654488133426506\n",
      "-0.962598411512112\n",
      "-0.96259200027869\n",
      "-0.9760236484041722\n",
      "-0.9794114436179269\n",
      "-0.9691027805558241\n",
      "-0.9560965338973755\n",
      "-0.9641598522974013\n",
      "-0.9680509941600787\n",
      "-0.9718415924300543\n",
      "-0.9761637485810378\n",
      "-0.9508991003813709\n",
      "-0.9526100292621789\n",
      "-0.9642451381058448\n",
      "-0.9726311493602269\n",
      "-0.9684425363107431\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.9720454514060104\n",
      "-0.9572859504368239\n",
      "-0.9679227712547767\n",
      "-0.9511514867712066\n",
      "-0.9397296756501178\n",
      "-0.9320112923554238\n",
      "-0.9553052393134185\n",
      "-0.9757792184017946\n",
      "-0.9692661255699475\n",
      "-0.9715518384015964\n",
      "-0.9666071475807891\n",
      "-0.971489568385095\n",
      "-0.964359458932369\n",
      "-0.9526445693537884\n",
      "-0.9601173600022945\n",
      "-0.9604735455246611\n",
      "-0.9705061398239647\n",
      "-0.9523430263880401\n",
      "-0.9586768927115257\n",
      "-0.9667483475749881\n",
      "-0.9740535977506144\n",
      "-0.9550314178881194\n",
      "-0.9627379206536597\n",
      "-0.963007938010852\n",
      "-0.9675599238469357\n",
      "-0.9446096774374586\n",
      "-0.9372671269901223\n",
      "-0.9672304243435695\n",
      "-0.9675022751035256\n",
      "-0.9568674761292655\n",
      "-0.9411785001189468\n",
      "-0.9579039181705038\n",
      "-0.9593525240039718\n",
      "-0.9577852476848354\n",
      "-0.9491072576631371\n",
      "-0.9674838963087746\n",
      "-0.967181137816472\n",
      "-0.9634337142778981\n",
      "-0.9630476301939763\n",
      "-0.9600525112161953\n",
      "-0.9611279359324293\n",
      "-0.9721986729620691\n",
      "-0.9733314404602798\n",
      "-0.9840418858448015\n",
      "-0.9790635703997226\n",
      "-0.9782235192779409\n",
      "-0.9664624489539129\n",
      "-0.9724342342464092\n",
      "-0.9675721045253558\n",
      "-0.9774565489485634\n",
      "-0.9757165208250678\n",
      "-0.9601537113026671\n",
      "-0.9423429361395119\n",
      "-0.946844486140249\n",
      "-0.9468366480164057\n",
      "-0.9831909987553846\n",
      "-0.9831071328644511\n",
      "-0.9521895649661096\n",
      "-0.947582860511754\n",
      "-0.9494500777253012\n",
      "-0.9641314454367447\n",
      "-0.9517706518042317\n",
      "-0.9675677997132218\n",
      "-0.9454813691193427\n",
      "-0.9435387553706948\n",
      "-0.96104511587883\n",
      "-0.9690701917006374\n",
      "-0.970896860720613\n",
      "-0.9676774759544494\n",
      "-0.9400649794131296\n",
      "-0.9532327010836711\n",
      "-0.9638302077308991\n",
      "-0.9711440832678364\n",
      "-0.9818558703022551\n",
      "-0.9737870588958992\n",
      "-0.9760877656907823\n",
      "-0.968251415455716\n",
      "-0.9562680919259872\n",
      "-0.9602826590379823\n",
      "-0.9428521098859406\n",
      "-0.9361373830819866\n",
      "-0.9304638559007803\n",
      "-0.9560430052071676\n",
      "-0.9751195713946585\n",
      "-0.9726205567106194\n",
      "-0.9653978701602075\n",
      "-0.9686979731586491\n",
      "-0.9789129572320829\n",
      "-0.9799928665326859\n",
      "-0.9448655231581746\n",
      "-0.963385147767805\n",
      "-0.9654005896759377\n",
      "-0.9740403876833447\n",
      "-0.9594125729593412\n",
      "-0.9592312446637026\n",
      "-0.9696590498429547\n",
      "-0.9612687664296958\n",
      "-0.9740160253667058\n",
      "-0.9682218208612885\n",
      "-0.9457621445134197\n",
      "-0.93554069295829\n",
      "-0.9561216383459761\n",
      "-0.962122747378477\n",
      "-0.9655241329588173\n",
      "-0.9661665681295748\n",
      "-0.9694618685163467\n",
      "-0.9755044389592795\n",
      "-0.9788990365481083\n",
      "-0.9729627457524314\n",
      "-0.9780256895165668\n",
      "-0.9758235320086817\n",
      "-0.9796643835808126\n",
      "-0.9817527604884813\n",
      "-0.9634741252606165\n",
      "-0.960838603124786\n",
      "-0.9521053733480035\n",
      "-0.9620378639408402\n",
      "-0.9355036785069282\n",
      "-0.9258118488396367\n",
      "-0.969048570101254\n",
      "-0.9691949414499443\n",
      "-0.9716790343374102\n",
      "-0.9634309920531365\n",
      "-0.9672239602464681\n",
      "-0.9675978268169845\n",
      "-0.9442060064732183\n",
      "-0.9679428339469355\n",
      "-0.9768534199508265\n",
      "-0.9759026428630169\n",
      "-0.9715962930085436\n",
      "-0.9711912928412282\n",
      "-0.9750284388179126\n",
      "-0.96554118630865\n",
      "-0.9592751920398224\n",
      "-0.964909728321135\n",
      "-0.9462362760786712\n",
      "-0.9483928388150008\n",
      "-0.9532599465112477\n",
      "-0.9577688578281263\n",
      "-0.9790430286870744\n",
      "-0.9738215662761666\n",
      "-0.9794539404196076\n",
      "-0.9768423897962618\n",
      "-0.9633943036858577\n",
      "-0.9564273050453798\n",
      "-0.9633185548864549\n",
      "-0.9652131092025751\n",
      "-0.9593787464891057\n",
      "-0.9678831621251005\n",
      "-0.9539925800138352\n",
      "-0.9481235243748413\n",
      "-0.976607826497255\n",
      "-0.9727550175760314\n",
      "-0.9634502843458381\n",
      "-0.9547792498230829\n",
      "-0.9227345921996448\n",
      "-0.9403023606935402\n",
      "-0.9804530731337893\n",
      "-0.9701207651960961\n",
      "-0.9595208957867787\n",
      "-0.9448047668206181\n",
      "-0.9605199684421544\n",
      "-0.9621635213224795\n",
      "-0.974115341099552\n",
      "-0.9642445175270532\n",
      "-0.96539134420742\n",
      "-0.9633586326971104\n",
      "-0.9839525121092645\n",
      "-0.9694803215831703\n",
      "-0.9701513663445582\n",
      "-0.9699240152808162\n",
      "-0.9618008841944987\n",
      "-0.9489999055931468\n",
      "-0.9753856907754411\n",
      "-0.975841370082539\n",
      "-0.9716619998799487\n",
      "-0.9719317127912772\n",
      "-0.9524989890603657\n",
      "-0.9609144444238416\n",
      "-0.9705357328722518\n",
      "-0.9615514617813905\n",
      "-0.9749481464156621\n",
      "-0.9775679131256496\n",
      "-0.9727323086023058\n",
      "-0.9685268201091377\n",
      "-0.9367881405171342\n",
      "-0.9436251198444318\n",
      "-0.9486708449793988\n",
      "-0.9483044883973539\n",
      "-0.9581371227443363\n",
      "-0.9685998555435071\n",
      "-0.9648332948894941\n",
      "-0.9728420454925073\n",
      "-0.9722815132942759\n",
      "-0.9738838080304265\n",
      "-0.9777277508172382\n",
      "-0.9810055498166074\n",
      "-0.9558112895533679\n",
      "-0.9582002800524025\n",
      "-0.966193746883959\n",
      "-0.9458332406883125\n",
      "-0.9676900481564703\n",
      "-0.9611587567473276\n",
      "-0.9487126866799802\n",
      "-0.9523577191564981\n",
      "-0.9650868389109182\n",
      "-0.9633847356444953\n",
      "-0.9713694050318653\n",
      "-0.963514942965828\n",
      "-0.9653515169569633\n",
      "-0.9781140227690346\n",
      "-0.984046104893753\n",
      "-0.9765497093036892\n",
      "-0.9605055649070423\n",
      "-0.9634932310202221\n",
      "-0.9771243945637753\n",
      "-0.973904218492469\n",
      "-0.9701044374120238\n",
      "-0.9680036150383436\n",
      "-0.975675341737634\n",
      "-0.9730941707042862\n",
      "-0.9675383000417743\n",
      "-0.9542134410033685\n",
      "-0.9730665086248096\n",
      "-0.9774635121995457\n",
      "-0.9560436555440591\n",
      "-0.9378902310351096\n",
      "-0.9771581709786639\n",
      "-0.9778540927924524\n",
      "-0.9563817861843189\n",
      "-0.9500241381440273\n",
      "-0.9657745826008819\n",
      "-0.960503661873663\n",
      "-0.9538569323247659\n",
      "-0.953839655801191\n",
      "-0.972469738885499\n",
      "-0.9744823574592278\n",
      "-0.9437807099421595\n",
      "-0.9618260443483948\n",
      "-0.9726263584247469\n",
      "-0.964465881695374\n",
      "-0.9777645537280284\n",
      "-0.9632333934492838\n",
      "-0.9685255955154504\n",
      "-0.9608895418206784\n",
      "-0.9588393614156424\n",
      "-0.9676436761970449\n",
      "-0.9666793732703578\n",
      "-0.9704338025491128\n",
      "-0.975436163460532\n",
      "-0.974614043212986\n",
      "-0.9567511929323896\n",
      "-0.9542449098324233\n",
      "-0.9447337385801627\n",
      "-0.9509996025971195\n",
      "-0.941206883372761\n",
      "-0.9381886928029739\n",
      "-0.9769619109173826\n",
      "-0.9867495768278306\n",
      "-0.9677518348462686\n",
      "-0.9669092828955425\n",
      "-0.9669489724608922\n",
      "-0.9726233714172267\n",
      "-0.9774609343817791\n",
      "-0.9763075358111503\n",
      "-0.945399542949491\n",
      "-0.9538484828443813\n",
      "-0.9501018714540268\n",
      "-0.9526274248474983\n",
      "-0.9297946917047928\n",
      "-0.9595626357139067\n",
      "-0.962920939345961\n",
      "-0.934971588415165\n",
      "-0.9616640130319819\n",
      "-0.9647142276036829\n",
      "-0.9491445972285453\n",
      "-0.9509842229231968\n",
      "-0.9675229183728885\n",
      "-0.9483361648291447\n",
      "-0.9825553487270465\n",
      "-0.9791577500893611\n",
      "-0.9784753476969502\n",
      "-0.9749931181776972\n",
      "-0.9553475653956516\n",
      "-0.9583657964291893\n",
      "-0.9748431151610484\n",
      "-0.9792280656450438\n",
      "-0.9651294043400291\n",
      "-0.9544867071415555\n",
      "-0.9685230314802318\n",
      "-0.9706821025943122\n",
      "-0.950143642985843\n",
      "-0.9507147292983983\n",
      "-0.9643997430051314\n",
      "-0.9663225241133815\n",
      "-0.966643562909908\n",
      "-0.9643095258818497\n",
      "-0.9740538452818974\n",
      "-0.975957812230769\n",
      "-0.9405351329438897\n",
      "-0.9330878798639016\n",
      "-0.9691881508599003\n",
      "-0.955135836772018\n",
      "-0.9756631231671917\n",
      "-0.9745235597035582\n",
      "-0.9716111632117232\n",
      "-0.956576177453475\n",
      "-0.9797646260624766\n",
      "-0.9784544487258471\n",
      "-0.9636617732539723\n",
      "-0.9600493915925058\n",
      "-0.9459568941612098\n",
      "-0.956744474851243\n",
      "-0.9709161981275717\n",
      "-0.9597924322773916\n",
      "-0.9822919067696481\n",
      "-0.9732475340107518\n",
      "-0.9553419398480765\n",
      "-0.953949655350897\n",
      "-0.9673940903269169\n",
      "-0.9666406410118233\n",
      "-0.9703222094668318\n",
      "-0.9569506967162991\n",
      "-0.9610307694096274\n",
      "-0.9599023882092144\n",
      "-0.9819688080449207\n",
      "-0.9727962838248518\n",
      "-0.9753807395356533\n",
      "-0.968769029972699\n",
      "-0.949592107128788\n",
      "-0.9556232702626605\n",
      "-0.9575999016654034\n",
      "-0.9411851389012944\n",
      "-0.9705820412240735\n",
      "-0.9629308992529154\n",
      "-0.9456306632420086\n",
      "-0.9457166321829614\n",
      "-0.9715755485354618\n",
      "-0.9695088333593216\n",
      "-0.972203341014499\n",
      "-0.9742635706288828\n",
      "-0.956222037935576\n",
      "-0.9652952202013388\n",
      "-0.9631684560437381\n",
      "-0.9634586060894188\n",
      "-0.9766707060327708\n",
      "-0.9795437339723968\n",
      "-0.9609886250178656\n",
      "-0.9612697813093014\n",
      "-0.955817579052235\n",
      "-0.9686529033558816\n",
      "-0.9707360079446763\n",
      "-0.9673932174349724\n",
      "-0.9581431083387617\n",
      "-0.9657693319878369\n",
      "-0.9855820956875969\n",
      "-0.9741200770129306\n",
      "-0.9584677158659971\n",
      "-0.9587598251506406\n",
      "-0.9718846597150101\n",
      "-0.9710800717732557\n",
      "-0.96110072669475\n",
      "-0.9649054242229507\n",
      "-0.9636471118142524\n",
      "-0.968965883410279\n",
      "-0.9637144399195382\n",
      "-0.9679638392520048\n",
      "-0.9694587725635209\n",
      "-0.9628826580554692\n",
      "-0.9493031947810875\n",
      "-0.9622700022465045\n",
      "-0.9688486206078875\n",
      "-0.9664976316659345\n",
      "-0.9572377936590739\n",
      "-0.9596374027865641\n",
      "-0.974108644592356\n",
      "-0.9799302587736913\n",
      "-0.9617180128222877\n",
      "-0.9389702864300105\n",
      "-0.9802977728998004\n",
      "-0.9801593845069556\n",
      "-0.9792709731690032\n",
      "-0.9765695920666835\n",
      "-0.9802245458226675\n",
      "-0.9688642316721354\n",
      "-0.9821255252310129\n",
      "-0.9798387860303851\n",
      "-0.9782385769813142\n",
      "-0.9720632531426566\n",
      "-0.9642986407253835\n",
      "-0.9642545460139187\n",
      "-0.9566499952304721\n",
      "-0.9540078420594827\n",
      "-0.9699651408240858\n",
      "-0.9715320139248326\n",
      "-0.9637027406253289\n",
      "-0.9603365202712328\n",
      "-0.9670314152488682\n",
      "-0.9739322658254397\n",
      "-0.9615698726770716\n",
      "-0.9540814523394339\n",
      "-0.9649638273093268\n",
      "-0.9692865000132109\n",
      "-0.9781970301431271\n",
      "-0.9651513609203237\n",
      "-0.9663688696192918\n",
      "-0.9589162133656366\n",
      "-0.964383863134308\n",
      "-0.9729919434370355\n",
      "-0.9757412870453888\n",
      "-0.9806382981483174\n",
      "-0.9528722454699209\n",
      "-0.9372664970453187\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.956824241084355\n",
      "-0.9575106839499709\n",
      "-0.9643342703170474\n",
      "-0.9582106745066516\n",
      "-0.9743610259040233\n",
      "-0.9719455375072374\n",
      "-0.9561094854006227\n",
      "-0.9312255539688896\n",
      "-0.970298249466412\n",
      "-0.9740336424560296\n",
      "-0.9459604440080227\n",
      "-0.9647750063780662\n",
      "-0.9791378694803268\n",
      "-0.9788398270970919\n",
      "-0.9670609388704161\n",
      "-0.962327409149058\n",
      "-0.9766914580846646\n",
      "-0.9782366717397323\n",
      "-0.9671199510928523\n",
      "-0.9585764939310227\n",
      "-0.9623075565670355\n",
      "-0.9589379847306514\n",
      "-0.9674160703647643\n",
      "-0.9672225205735615\n",
      "-0.9575485853381949\n",
      "-0.9757008678307935\n",
      "-0.9723176081989164\n",
      "-0.9805575306848098\n",
      "-0.9684340693827891\n",
      "-0.9642944237223703\n",
      "-0.9757681278591845\n",
      "-0.9779058882852295\n",
      "-0.960021734326205\n",
      "-0.9571402208150024\n",
      "-0.9651512914759524\n",
      "-0.9554975426973991\n",
      "-0.9586273853702879\n",
      "-0.9608542262462395\n",
      "-0.9794710972773799\n",
      "-0.9776839104913713\n",
      "-0.9834681004500556\n",
      "-0.9778995673067514\n",
      "-0.9760314907024367\n",
      "-0.9703895999119827\n",
      "-0.9760629314234563\n",
      "-0.9856603954217755\n",
      "-0.9755675374698112\n",
      "-0.9859348313823514\n",
      "-0.9735285039394179\n",
      "-0.9722128736469144\n",
      "-0.9843438287185269\n",
      "-0.9796646515022601\n",
      "-0.9374427704849582\n",
      "-0.9352646902398812\n",
      "-0.9642345898769347\n",
      "-0.9581354599443086\n",
      "-0.9756714160418904\n",
      "-0.9754966072966506\n",
      "-0.9704222641815603\n",
      "-0.9771065624353406\n",
      "-0.9735435422491959\n",
      "-0.9629098339683075\n",
      "-0.9615112780807125\n",
      "-0.9653022724919463\n",
      "-0.9706123524489285\n",
      "-0.9770824783894602\n",
      "-0.9719434255282517\n",
      "-0.9738633815997404\n",
      "-0.9577640082076946\n",
      "-0.946771372791003\n",
      "-0.9781618415046942\n",
      "-0.9767960921309653\n",
      "-0.9791176613666428\n",
      "-0.9762581514782255\n",
      "-0.9741469276297068\n",
      "-0.9693349403557527\n",
      "-0.9557789765175311\n",
      "-0.9478911366280119\n",
      "-0.9693654468670704\n",
      "-0.9698426013841672\n",
      "-0.9670490765693891\n",
      "-0.9766365941366466\n",
      "-0.967143986945297\n",
      "-0.9656955572502257\n",
      "-0.9532842365462808\n",
      "-0.9529866987620852\n",
      "-0.958329921902275\n",
      "-0.9689609874983298\n",
      "-0.9734323930787966\n",
      "-0.9751122947126196\n",
      "-0.9625667396300048\n",
      "-0.969010653017936\n",
      "-0.9601364590805284\n",
      "-0.9518279446363068\n",
      "-0.9587661941324829\n",
      "-0.9655597764074836\n",
      "-0.9483096200903471\n",
      "-0.9646637131131841\n",
      "-0.9429329855589432\n",
      "-0.966092379430918\n",
      "-0.9651565952360012\n",
      "-0.9607324760169482\n",
      "-0.9811646045160133\n",
      "-0.9774902109258952\n",
      "-0.9722402374541856\n",
      "-0.9729244192683073\n",
      "-0.9667117304428401\n",
      "-0.9665743983709798\n",
      "-0.9569059497020507\n",
      "-0.9550399040336544\n",
      "-0.9607072341714523\n",
      "-0.9512990938011483\n",
      "-0.9788280659949978\n",
      "-0.9743334799169625\n",
      "-0.9640156638377126\n",
      "-0.9584031616159662\n",
      "-0.9655413102247516\n",
      "-0.9760903551897252\n",
      "-0.9682104812310132\n",
      "-0.9669998360513041\n",
      "-0.9708436403098748\n",
      "-0.9605709307521284\n",
      "-0.9661383126955716\n",
      "-0.9462430525989938\n",
      "-0.9784753895236036\n",
      "-0.9759521574474912\n",
      "-0.9703632069095506\n",
      "-0.9689731430494793\n",
      "-0.9675311532803554\n",
      "-0.9718887327803561\n",
      "-0.9721402941836125\n",
      "-0.9768732246432338\n",
      "-0.960482063652033\n",
      "-0.9733650150794846\n",
      "-0.9655410523229677\n",
      "-0.9723760228987793\n",
      "-0.9647630753120944\n",
      "-0.9709070477432142\n",
      "-0.9759167792086263\n",
      "-0.9771803311571539\n",
      "-0.974689049273449\n",
      "-0.976387894588346\n",
      "-0.9599018864559512\n",
      "-0.9613885521539389\n",
      "-0.9730700139564127\n",
      "-0.9758881301062694\n",
      "-0.9792265433379033\n",
      "-0.9778865287459393\n",
      "-0.9680545321148892\n",
      "-0.9699202321623142\n",
      "-0.9727772780752931\n",
      "-0.9696275096479321\n",
      "-0.9711304326930185\n",
      "-0.9717644525232901\n",
      "-0.9785926809669526\n",
      "-0.9739219964480962\n",
      "-0.9704349302583415\n",
      "-0.9660344306482591\n",
      "-0.964078215894949\n",
      "-0.9571418054745678\n",
      "-0.9822703086104441\n",
      "-0.9763067055222583\n",
      "-0.9773337522368277\n",
      "-0.9751800586315145\n",
      "-0.9775352052178476\n",
      "-0.982157245447616\n",
      "-0.960322675440082\n",
      "-0.9669552212852482\n",
      "-0.9775643318934358\n",
      "-0.9798711463142351\n",
      "-0.9660813884683509\n",
      "-0.9710714902001369\n",
      "-0.942484027696848\n",
      "-0.9467353415645434\n",
      "-0.9697862345353716\n",
      "-0.9588366223533427\n",
      "-0.949427255680007\n",
      "-0.9500169226769826\n",
      "-0.9756369639670488\n",
      "-0.979867402914454\n",
      "-0.982083734064574\n",
      "-0.9755296381804126\n",
      "-0.9673890475372751\n",
      "-0.9659534487603776\n",
      "-0.9540950505479295\n",
      "-0.9550251913244714\n",
      "-0.9718492600723323\n",
      "-0.9679611045770791\n",
      "-0.9796566763503864\n",
      "-0.9801284970664097\n",
      "-0.9783119605053705\n",
      "-0.9728371089922168\n",
      "-0.9559723585814653\n",
      "-0.9705490088568672\n",
      "-0.9558876971214909\n",
      "-0.9654560356275196\n",
      "-0.9699466590427883\n",
      "-0.9601864713889894\n",
      "-0.973735439435808\n",
      "-0.9659851220674447\n",
      "-0.9764659947673793\n",
      "-0.9832021054928852\n",
      "-0.9786475217040724\n",
      "-0.9730524495621662\n",
      "-0.9749043851833912\n",
      "-0.9727472529271013\n",
      "-0.9797431142290851\n",
      "-0.9783695097532963\n",
      "-0.9639399179353355\n",
      "-0.9512395408377297\n",
      "-0.9743706476236392\n",
      "-0.9740334426721172\n",
      "-0.9573437895490007\n",
      "-0.9602900511060097\n",
      "-0.9793721730279994\n",
      "-0.9768667896947437\n",
      "-0.966800431315415\n",
      "-0.977838530269001\n",
      "-0.9802911777006085\n",
      "-0.9843312518069536\n",
      "-0.9632427859191175\n",
      "-0.9699653734837823\n",
      "-0.9597769985299512\n",
      "-0.9608178973635324\n",
      "-0.974126795511799\n",
      "-0.9691670146249545\n",
      "-0.9662000515853368\n",
      "-0.9617775444192755\n",
      "-0.9745735120935692\n",
      "-0.9765861936464457\n",
      "-0.9698282604065211\n",
      "-0.9663831697977737\n",
      "-0.9813415475031807\n",
      "-0.9782487786899589\n",
      "-0.9786815290043815\n",
      "-0.9708961396335932\n",
      "-0.9570537786606558\n",
      "-0.9512961522309309\n",
      "-0.9702409063193721\n",
      "-0.9682588501728655\n",
      "-0.9686102235484974\n",
      "-0.9707546469213796\n",
      "-0.9745639175616456\n",
      "-0.9634706804849575\n",
      "-0.9798662397860183\n",
      "-0.9746541302177241\n",
      "-0.9671451215917898\n",
      "-0.9747076592298782\n",
      "-0.9643920777648657\n",
      "-0.9606521895744279\n",
      "-0.9750206270888465\n",
      "-0.971017504697548\n",
      "-0.9861445711583072\n",
      "-0.9814700953965564\n",
      "-0.9500443122250253\n",
      "-0.9439330367733795\n",
      "-0.9714842463886781\n",
      "-0.9641362113672363\n",
      "-0.967142644269035\n",
      "-0.9570935310081957\n",
      "-0.9734653822414896\n",
      "-0.9685374639397903\n",
      "-0.9645491240426174\n",
      "-0.9695281495549715\n",
      "-0.9671718435763141\n",
      "-0.967084960686738\n",
      "-0.9776676901033953\n",
      "-0.9812960444082589\n",
      "-0.9667157269105531\n",
      "-0.9568975775097275\n",
      "-0.9628561688279564\n",
      "-0.9618046087023947\n",
      "-0.9591055345259312\n",
      "-0.9570676040328707\n",
      "-0.9665571615610027\n",
      "-0.9595756068200207\n",
      "-0.9756529059986915\n",
      "-0.973765190510123\n",
      "-0.9730412529237191\n",
      "-0.9661281904178816\n",
      "-0.9604230360656678\n",
      "-0.9709646128034795\n",
      "-0.9761618103558403\n",
      "-0.9810801679610469\n",
      "-0.9631249863369404\n",
      "-0.9661409783795354\n",
      "-0.9775539281969188\n",
      "-0.9743256329714446\n",
      "-0.9811732103753017\n",
      "-0.9788731971889717\n",
      "-0.9708877262539053\n",
      "-0.9689770865197145\n",
      "-0.963535173132344\n",
      "-0.9642858929867024\n",
      "-0.9702950787014499\n",
      "-0.9648638986969097\n",
      "-0.9750169402030818\n",
      "-0.973318527973446\n",
      "-0.9722647118097376\n",
      "-0.9739213057118119\n",
      "-0.9741996493280682\n",
      "-0.9829735353506799\n",
      "-0.9669820508044138\n",
      "-0.9693429344880446\n",
      "-0.9688824638840888\n",
      "-0.9677817809010073\n",
      "-0.9626721726355316\n",
      "-0.962270200733964\n",
      "-0.9590827235171756\n",
      "-0.9655034781253525\n",
      "-0.9739635386674386\n",
      "-0.9722100040815653\n",
      "-0.9745510310021799\n",
      "-0.9748859706183499\n",
      "-0.9724573314171698\n",
      "-0.9670277502076363\n",
      "-0.9718254172343377\n",
      "-0.9695161095540519\n",
      "-0.9753043105974614\n",
      "-0.9807680541369985\n",
      "-0.9747162171219086\n",
      "-0.9705558721778075\n",
      "-0.961721768997999\n",
      "-0.9623386357191057\n",
      "-0.9648395646690119\n",
      "-0.9712788183424437\n",
      "-0.9625583266190056\n",
      "-0.974972925320245\n",
      "-0.9545877185808174\n",
      "-0.9568052346972978\n",
      "-0.9676295893332161\n",
      "-0.9675900860183986\n",
      "-0.9824964811493109\n",
      "-0.9820577665232838\n",
      "-0.9610019534862313\n",
      "-0.9729817353097406\n",
      "-0.9742318212425072\n",
      "-0.9769751595203114\n",
      "-0.9785348345449919\n",
      "-0.9787836092502737\n",
      "-0.9582304969079042\n",
      "-0.9679753629907091\n",
      "-0.9584666935301105\n",
      "-0.957879254387632\n",
      "-0.9778151583808699\n",
      "-0.9737345094559504\n",
      "-0.9756565947548397\n",
      "-0.9749649337798416\n",
      "-0.968636219436201\n",
      "-0.9656005237169203\n",
      "-0.9836173884249741\n",
      "-0.9785164086618485\n",
      "-0.975941372431278\n",
      "-0.9780135058626025\n",
      "-0.9688868343938781\n",
      "-0.9659171523349357\n",
      "-0.9675857263399795\n",
      "-0.9763842604081003\n",
      "-0.9720455629474937\n",
      "-0.977783241039746\n",
      "-0.9691640640932968\n",
      "-0.9565702337648099\n",
      "-0.9779253464674995\n",
      "-0.9742718069436402\n",
      "-0.9745899050289764\n",
      "-0.9744015743880106\n",
      "-0.9733654392847733\n",
      "-0.9697721461362347\n",
      "-0.972286813270677\n",
      "-0.9743491466600094\n",
      "-0.981359582535537\n",
      "-0.981024441192628\n",
      "-0.9728800652848919\n",
      "-0.9752405542467777\n",
      "-0.9636398477121746\n",
      "-0.9620917833621994\n",
      "-0.9714393533212898\n",
      "-0.9737604206857633\n",
      "-0.9622298649663712\n",
      "-0.9554430972008261\n",
      "-0.9702824010180429\n",
      "-0.9772717626633991\n",
      "-0.9681639592678242\n",
      "-0.968630575266336\n",
      "-0.9760798189196846\n",
      "-0.9783214896311307\n",
      "-0.9656094216447362\n",
      "-0.9643614937459235\n",
      "-0.9651306730366015\n",
      "-0.9675780884810898\n",
      "-0.952144097977335\n",
      "-0.9551696412106523\n",
      "-0.9615523846318262\n",
      "-0.9726361917252202\n",
      "-0.9690316399170595\n",
      "-0.9627879811361988\n",
      "-0.9413982226644306\n",
      "-0.9585106177288019\n",
      "-0.9697681699089702\n",
      "-0.9581284945250437\n",
      "-0.9759791619345881\n",
      "-0.976775288111088\n",
      "-0.981083484698066\n",
      "-0.9829968301049266\n",
      "-0.9671959074467948\n",
      "-0.9657244274557674\n",
      "-0.9735067803660459\n",
      "-0.9732449605306491\n",
      "-0.9735115012977755\n",
      "-0.968765579890674\n",
      "-0.9637079763267924\n",
      "-0.969196512855935\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.9723660019782179\n",
      "-0.964903305886579\n",
      "-0.9588316407206432\n",
      "-0.9575185802043893\n",
      "-0.9840503503689684\n",
      "-0.9845901916534753\n",
      "-0.9786443986475377\n",
      "-0.9830231051819412\n",
      "-0.9508848526911972\n",
      "-0.957575084325498\n",
      "-0.9664003645563819\n",
      "-0.970386843788108\n",
      "-0.979608019878519\n",
      "-0.9750436719229587\n",
      "-0.9807108380911347\n",
      "-0.980242823796069\n",
      "-0.9787966588908779\n",
      "-0.975442472486443\n",
      "-0.9701408420386793\n",
      "-0.9829297018576932\n",
      "-0.9760232599470412\n",
      "-0.9722841833295743\n",
      "-0.9547499133567294\n",
      "-0.9599978636755107\n",
      "-0.9777455506932984\n",
      "-0.9746095067604699\n",
      "-0.9807436538913141\n",
      "-0.9751251479504166\n",
      "-0.9679104519479965\n",
      "-0.9703955212245889\n",
      "-0.9665254962641172\n",
      "-0.960523456808372\n",
      "-0.9740917570391019\n",
      "-0.9632484459910924\n",
      "-0.9537901097969549\n",
      "-0.968785561718047\n",
      "-0.9799646846796041\n",
      "-0.9801684519334306\n",
      "-0.9677603347342968\n",
      "-0.9625642350586427\n",
      "-0.964524730871998\n",
      "-0.9608577275520962\n",
      "-0.9475655890223205\n",
      "-0.9480988925414205\n",
      "-0.9581768696559488\n",
      "-0.9591924964337869\n",
      "-0.9815267360563904\n",
      "-0.9773697852911808\n",
      "-0.9716200441683123\n",
      "-0.9699194796467161\n",
      "-0.9639240059933434\n",
      "-0.9596580801342021\n",
      "-0.9524359082811076\n",
      "-0.9664003726512421\n",
      "-0.975406967608117\n",
      "-0.970340020511544\n",
      "-0.9677667682481879\n",
      "-0.9656712663550219\n",
      "-0.9729448631656515\n",
      "-0.9789919519213632\n",
      "-0.9621030460116485\n",
      "-0.9529467319471173\n",
      "-0.9569227883712688\n",
      "-0.9605769116898731\n",
      "-0.9769432192016629\n",
      "-0.9808258013752142\n",
      "-0.952723877700101\n",
      "-0.9585065629285728\n",
      "-0.9706789015182669\n",
      "-0.9676443278476909\n",
      "-0.9759773665431118\n",
      "-0.9804991045793942\n",
      "-0.9673335453388623\n",
      "-0.9607602268249897\n",
      "-0.9780730123276571\n",
      "-0.9755861871428422\n",
      "-0.9757926419431349\n",
      "-0.9817055896343315\n",
      "-0.9696433537364302\n",
      "-0.9641196599017663\n",
      "-0.9795984975445817\n",
      "-0.9751623260660993\n",
      "-0.9711510778154386\n",
      "-0.9653382355493041\n",
      "-0.9739052154498862\n",
      "-0.979525347781023\n",
      "-0.977515125164583\n",
      "-0.980528052556397\n",
      "-0.9733398354908684\n",
      "-0.9715356160997468\n",
      "-0.9854538292233337\n",
      "-0.9842119420997737\n",
      "-0.9711603128553792\n",
      "-0.9717520478486563\n",
      "-0.9798442539122005\n",
      "-0.9784031288732092\n",
      "-0.9551511204795335\n",
      "-0.96356240535567\n",
      "-0.9714026320262639\n",
      "-0.9752567234674614\n",
      "-0.9703746846951753\n",
      "-0.982175067102246\n",
      "-0.9710840605795179\n",
      "-0.9700633433026666\n",
      "-0.9731261910856509\n",
      "-0.964597493469145\n",
      "-0.9537523585893076\n",
      "-0.9633487794867784\n",
      "-0.9636737772698967\n",
      "-0.9637178591631224\n",
      "-0.9662856298541387\n",
      "-0.9677549728220494\n",
      "-0.9808598131874897\n",
      "-0.9747304578262137\n",
      "-0.949788362278499\n",
      "-0.9618189147186451\n",
      "-0.9745161818110442\n",
      "-0.9742548492121632\n",
      "-0.9766655231632739\n",
      "-0.9824228095032765\n",
      "-0.9432207872259695\n",
      "-0.9554908249638905\n",
      "-0.9547354455087077\n",
      "-0.9624277833970569\n",
      "-0.962928878123041\n",
      "-0.966597551813203\n",
      "-0.9635527903908452\n",
      "-0.9573619677910659\n",
      "-0.9800996072033121\n",
      "-0.9799339875443398\n",
      "-0.9719625081443815\n",
      "-0.978911396942795\n",
      "-0.9454614705177085\n",
      "-0.9646295061775645\n",
      "-0.9591786889639445\n",
      "-0.9667498011401074\n",
      "-0.9696920178645427\n",
      "-0.9695615964444413\n",
      "-0.9733841468220497\n",
      "-0.9801457971892299\n",
      "-0.969002560181004\n",
      "-0.9750993441486268\n",
      "-0.9819350599515099\n",
      "-0.9766105572914444\n",
      "-0.9567390053113779\n",
      "-0.9588191755679181\n",
      "-0.9791002045875712\n",
      "-0.9791643519766824\n",
      "-0.9776832819152923\n",
      "-0.9844727213033968\n",
      "-0.9840558817013645\n",
      "-0.9823056022735884\n",
      "-0.9633768626696113\n",
      "-0.971894340448183\n",
      "-0.9683671405047202\n",
      "-0.9685063226294776\n",
      "-0.9529705697935178\n",
      "-0.9713906870102005\n",
      "-0.9741889211258277\n",
      "-0.9764138703428182\n",
      "-0.9791606584892303\n",
      "-0.9811539432587278\n",
      "-0.988179705211941\n",
      "-0.9852719879296192\n",
      "-0.9647543872265063\n",
      "-0.9654570674658229\n",
      "-0.9732687682956941\n",
      "-0.9658169117668798\n",
      "-0.9746358191691433\n",
      "-0.9696975005188179\n",
      "-0.9778224251553127\n",
      "-0.976839781647535\n",
      "-0.9542971291225457\n",
      "-0.9652861079872401\n",
      "-0.9610238162043918\n",
      "-0.9559751988407996\n",
      "-0.9653915034547271\n",
      "-0.960513511591985\n",
      "-0.9817096693150027\n",
      "-0.9834291679494453\n",
      "-0.971522436848778\n",
      "-0.9666305424993706\n",
      "-0.9577809851867557\n",
      "-0.9593795619347569\n",
      "-0.9642772397454126\n",
      "-0.9636147093768104\n",
      "-0.9669146292437136\n",
      "-0.9705916635767898\n",
      "-0.9395905586991864\n",
      "-0.932140787696142\n",
      "-0.9630942453763841\n",
      "-0.9509074333037956\n",
      "-0.9723691965796317\n",
      "-0.9663006081413901\n",
      "-0.9700712988459768\n",
      "-0.9687349330595194\n",
      "-0.9585056115870441\n",
      "-0.9590579672756755\n",
      "-0.9811330755174137\n",
      "-0.9713056428022657\n",
      "-0.9635974819454016\n",
      "-0.973672821561099\n",
      "-0.9648372230256266\n",
      "-0.9678592645450046\n",
      "-0.9601699875444093\n",
      "-0.9684842860189256\n",
      "-0.9541135902298903\n",
      "-0.9495924339118405\n",
      "-0.9676247110304654\n",
      "-0.9685424993585338\n",
      "-0.9630425648670804\n",
      "-0.9677967712753354\n",
      "-0.9751312841405002\n",
      "-0.9781455555672385\n",
      "-0.9787156309902798\n",
      "-0.9765530504642577\n",
      "-0.9616111699682333\n",
      "-0.9526226148251309\n",
      "-0.9685325673540564\n",
      "-0.9742975514039087\n",
      "-0.9680516992166613\n",
      "-0.9656005329551853\n",
      "-0.9610492643106912\n",
      "-0.9563251265241794\n",
      "-0.9585830945304705\n",
      "-0.9709076090055505\n",
      "-0.972063365161616\n",
      "-0.9684676183941336\n",
      "-0.9798266814707696\n",
      "-0.9750848590064451\n",
      "-0.9507731113073431\n",
      "-0.9561721974550126\n",
      "-0.9642090395973478\n",
      "-0.9618505029034236\n",
      "-0.9773495308599631\n",
      "-0.9736428568444986\n",
      "-0.9670468831230101\n",
      "-0.9737094762175824\n",
      "-0.9754361928747215\n",
      "-0.9740220343105908\n",
      "-0.9719170003209212\n",
      "-0.9758950865371198\n",
      "-0.976336546936364\n",
      "-0.979639149518855\n",
      "-0.9769822208806989\n",
      "-0.9718845650899497\n",
      "-0.9706825345126895\n",
      "-0.972214911997699\n",
      "-0.980595193883927\n",
      "-0.9783664772406968\n",
      "-0.9633147555432313\n",
      "-0.9709137358600026\n",
      "-0.97751847636866\n",
      "-0.969030466799174\n",
      "-0.9498319766759272\n",
      "-0.9555614186443958\n",
      "-0.9495402706667186\n",
      "-0.9245613715280548\n",
      "-0.9532573932934905\n",
      "-0.9524574875526992\n",
      "-0.9744826917431662\n",
      "-0.9706263289644521\n",
      "-0.9799601863924912\n",
      "-0.9827418354442434\n",
      "-0.9624941457471753\n",
      "-0.9576292006336279\n",
      "-0.9586131627198451\n",
      "-0.9533677794110627\n",
      "-0.9729474187655615\n",
      "-0.9659363184743397\n",
      "-0.9800369689646844\n",
      "-0.977081406224041\n",
      "-0.9786304936996111\n",
      "-0.9659583406342798\n",
      "-0.9685422841411735\n",
      "-0.945150529785286\n",
      "-0.968089452387781\n",
      "-0.9719484911282228\n",
      "-0.9806805481641445\n",
      "-0.9724601467953451\n",
      "-0.9527137278315717\n",
      "-0.9658687423170951\n",
      "-0.9742248297223812\n",
      "-0.9778368197954621\n",
      "-0.9736069114759527\n",
      "-0.9822443807583179\n",
      "-0.9792643234781044\n",
      "-0.9718249759813836\n",
      "-0.9660486904015483\n",
      "-0.9573065030016666\n",
      "-0.9853352679547421\n",
      "-0.9870201492509748\n",
      "-0.9794999396955323\n",
      "-0.9851773074381778\n",
      "-0.9517311799665091\n",
      "-0.9559450087386788\n",
      "-0.9810268669492584\n",
      "-0.9786534312197106\n",
      "-0.974309616049358\n",
      "-0.9736755373396329\n",
      "-0.9630942875870983\n",
      "-0.9659830349752351\n",
      "-0.9868615963420335\n",
      "-0.9841447156220361\n",
      "-0.9637439308275249\n",
      "-0.9657303409021489\n",
      "-0.9749247649579224\n",
      "-0.9671665661849775\n",
      "-0.9591237842611094\n",
      "-0.9549057404647447\n",
      "-0.9815276248792367\n",
      "-0.9794565127030588\n",
      "-0.9613806949037035\n",
      "-0.9722798412939861\n",
      "-0.979281625862406\n",
      "-0.9740650312993493\n",
      "-0.9796269602451475\n",
      "-0.9764956586504865\n",
      "-0.9595954994577209\n",
      "-0.9729595230960986\n",
      "-0.9729326258976911\n",
      "-0.9638189689235938\n",
      "-0.9822652293419634\n",
      "-0.9784876383681569\n",
      "-0.9708961555012702\n",
      "-0.9785010048456122\n",
      "-0.9676223841797786\n",
      "-0.9691395457468235\n",
      "-0.9847932053539573\n",
      "-0.9673294654711664\n",
      "-0.9677563443431005\n",
      "-0.9718232308629675\n",
      "-0.9774762266720436\n",
      "-0.9758685924341921\n",
      "-0.9797426641107734\n",
      "-0.9747321391606428\n",
      "-0.9739044790798996\n",
      "-0.970906797998616\n",
      "-0.9483488018625772\n",
      "-0.9568145369357058\n",
      "-0.9803775494344782\n",
      "-0.9770570172029296\n",
      "-0.9705851710810298\n",
      "-0.9633585824795035\n",
      "-0.9761136036090837\n",
      "-0.9803771877007259\n",
      "-0.9831682019492205\n",
      "-0.9797719273920433\n",
      "-0.9665019598525526\n",
      "-0.9616016628815147\n",
      "-0.981343058361611\n",
      "-0.9762144321401377\n",
      "-0.9523813156533603\n",
      "-0.9519071850009502\n",
      "-0.9709909204944882\n",
      "-0.9659161169180784\n",
      "-0.9676246634376304\n",
      "-0.9713683032470184\n",
      "-0.9431156135781632\n",
      "-0.9602528132979096\n",
      "-0.9733216725129286\n",
      "-0.9650457039567991\n",
      "-0.9778717945792699\n",
      "-0.9825199754160627\n",
      "-0.970125984788939\n",
      "-0.9663691691121208\n",
      "-0.9499485153477595\n",
      "-0.9521670517630718\n",
      "-0.9739016418556432\n",
      "-0.9745742307635329\n",
      "-0.9719988488169619\n",
      "-0.9717108954742737\n",
      "-0.9626744503946827\n",
      "-0.9701792861464679\n",
      "-0.9796520718812232\n",
      "-0.9775448603376377\n",
      "-0.9656735010358101\n",
      "-0.962037835128694\n",
      "-0.9760292457035504\n",
      "-0.969562425358474\n",
      "-0.9721798812344793\n",
      "-0.9704465823746153\n",
      "-0.9683680653734332\n",
      "-0.9692696271150479\n",
      "-0.9723105061194697\n",
      "-0.9661881940864349\n",
      "-0.9660286119605916\n",
      "-0.9675256863595576\n",
      "-0.970704850970214\n",
      "-0.9632323496729569\n",
      "-0.9603408677457994\n",
      "-0.9658487934652036\n",
      "-0.9680411205392114\n",
      "-0.9684064563704273\n",
      "-0.9770541252041479\n",
      "-0.9723558608844951\n",
      "-0.979344354907125\n",
      "-0.9738133111700908\n",
      "-0.9682706509494551\n",
      "-0.9634942101256048\n",
      "-0.967730414012441\n",
      "-0.9707781794008457\n",
      "-0.9701842195175874\n",
      "-0.9697414815428751\n",
      "-0.966892406097247\n",
      "-0.9674977564519622\n",
      "-0.9579445895001205\n",
      "-0.9631515727097304\n",
      "-0.9760986177783924\n",
      "-0.9698229090625046\n",
      "-0.9754151637827824\n",
      "-0.9802012163319977\n",
      "-0.9575302316410175\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.9601845641960354\n",
      "-0.9839423559527724\n",
      "-0.9791455501038455\n",
      "-0.9610836287706206\n",
      "-0.9633269146574266\n",
      "-0.9889049005412409\n",
      "-0.9817288666346171\n",
      "-0.9782378815302837\n",
      "-0.9677174472855619\n",
      "-0.9761905878667672\n",
      "-0.9744839077503579\n",
      "-0.9638143006457957\n",
      "-0.973811419939602\n",
      "-0.9730559996989822\n",
      "-0.9719999866682785\n",
      "-0.9609924779547442\n",
      "-0.9566726053691987\n",
      "-0.967570505901262\n",
      "-0.9658643586666844\n",
      "-0.9818639521811303\n",
      "-0.9741009922659865\n",
      "-0.9657256274551647\n",
      "-0.9604259957660973\n",
      "-0.9716663943987718\n",
      "-0.9759222827980243\n",
      "-0.9586154053922069\n",
      "-0.9652322787205128\n",
      "-0.9712117804075633\n",
      "-0.9679303709247832\n",
      "-0.9708584993389615\n",
      "-0.9757558100297621\n",
      "-0.9643847403863237\n",
      "-0.9607053840906068\n",
      "-0.9725054110514639\n",
      "-0.9793671461600497\n",
      "-0.9673916090756811\n",
      "-0.9751688709659363\n",
      "-0.9728011663933209\n",
      "-0.9699822555633982\n",
      "-0.972751902403973\n",
      "-0.968708560203304\n",
      "-0.9867103182436125\n",
      "-0.983376093520117\n",
      "-0.9822449375647627\n",
      "-0.9834934052942734\n",
      "-0.9825581678871871\n",
      "-0.9824204274535215\n",
      "-0.9558725251672271\n",
      "-0.9609326111414966\n",
      "-0.9729686057908844\n",
      "-0.9759075473795277\n",
      "-0.9706939995187485\n",
      "-0.9789353291404677\n",
      "-0.9643344307470858\n",
      "-0.9678352733775648\n",
      "-0.9587664437486915\n",
      "-0.9670941193497545\n",
      "-0.9777212614996185\n",
      "-0.9690771875350845\n",
      "-0.973462812545001\n",
      "-0.9779290096722557\n",
      "-0.9765905140040358\n",
      "-0.9707823595593139\n",
      "-0.9722482863147229\n",
      "-0.9769554806298835\n",
      "-0.9721175118776573\n",
      "-0.9747835439513075\n",
      "-0.973694431059195\n",
      "-0.9702426483362202\n",
      "-0.9667189460228525\n",
      "-0.975261274341528\n",
      "-0.9667196147427985\n",
      "-0.9652194096998521\n",
      "-0.9654374753009547\n",
      "-0.9574329088559286\n",
      "-0.985517182428021\n",
      "-0.9858150207989983\n",
      "-0.959540391317532\n",
      "-0.9577362726708329\n",
      "-0.9545171744961651\n",
      "-0.9442859811559374\n",
      "-0.9615675320711574\n",
      "-0.9625416465302562\n",
      "-0.9828825251059721\n",
      "-0.9836600694366047\n",
      "-0.9695242939522277\n",
      "-0.9674473619650916\n",
      "-0.9759030309264306\n",
      "-0.9802009418788116\n",
      "-0.9786093051475703\n",
      "-0.9749453638797585\n",
      "-0.9853448699000436\n",
      "-0.9875712562693693\n",
      "-0.9829575278703548\n",
      "-0.9857196246707083\n",
      "-0.9703114663896311\n",
      "-0.9612717968592496\n",
      "-0.9771052490421502\n",
      "-0.977591368058365\n",
      "-0.9496771630815976\n",
      "-0.9658431514803836\n",
      "-0.9797031627266307\n",
      "-0.9746165164009386\n",
      "-0.979053338147424\n",
      "-0.9757380929111003\n",
      "-0.9828845153798953\n",
      "-0.9838249303421154\n",
      "-0.958672180827663\n",
      "-0.9684322712753062\n",
      "-0.9723674721260165\n",
      "-0.9643076069629646\n",
      "-0.9756762570099937\n",
      "-0.9737726354113809\n",
      "-0.9677197984947239\n",
      "-0.966045579027684\n",
      "-0.961257932074343\n",
      "-0.9641706962851495\n",
      "-0.9614813872659029\n",
      "-0.9650874720559668\n",
      "-0.9696554668320785\n",
      "-0.970127082066484\n",
      "-0.9800929416131021\n",
      "-0.9824265694565042\n",
      "-0.9699941614232552\n",
      "-0.9697780157858186\n",
      "-0.9710955241280148\n",
      "-0.9720386265164492\n",
      "-0.9544881968232568\n",
      "-0.9545133570113582\n",
      "-0.9670867512899661\n",
      "-0.9689183093764997\n",
      "-0.9620219367629563\n",
      "-0.9552692843507224\n",
      "-0.9607153124840595\n",
      "-0.9677981997061295\n",
      "-0.9681776914876989\n",
      "-0.9655113282124299\n",
      "-0.9764558064190401\n",
      "-0.9727768369794378\n",
      "-0.9626701274898111\n",
      "-0.96879968111986\n",
      "-0.9466893252979488\n",
      "-0.954513567277183\n",
      "-0.9780318461759905\n",
      "-0.9814190877488933\n",
      "-0.9821615506187447\n",
      "-0.9832529829163414\n",
      "-0.9777179510776877\n",
      "-0.9822385427471036\n",
      "-0.9567048293505058\n",
      "-0.9540656839790495\n",
      "-0.9659842495776783\n",
      "-0.9597143330861406\n",
      "-0.9845741048022113\n",
      "-0.9818631697646237\n",
      "-0.9649020497140532\n",
      "-0.9657251319392397\n",
      "-0.9789615033520707\n",
      "-0.9732921016477438\n",
      "-0.9725147312658897\n",
      "-0.9767464309613105\n",
      "-0.9647045336203144\n",
      "-0.9679000503689524\n",
      "-0.9712562425388958\n",
      "-0.9793458118738988\n",
      "-0.9725739259708782\n",
      "-0.9619512401455245\n",
      "-0.9795988762746277\n",
      "-0.9809410663491224\n",
      "-0.9537770056875897\n",
      "-0.9555388778527463\n",
      "-0.9506176442296383\n",
      "-0.9583922176180446\n",
      "-0.9818722733428538\n",
      "-0.9827024887746052\n",
      "-0.9566801924475521\n",
      "-0.9600867608829537\n",
      "-0.9655155346826809\n",
      "-0.9601509605350478\n",
      "-0.9699870064394089\n",
      "-0.9625374102022196\n",
      "-0.9778644020872893\n",
      "-0.9682822759923981\n",
      "-0.9841598479587923\n",
      "-0.9806156636557043\n",
      "-0.954501445117832\n",
      "-0.9676374111099364\n",
      "-0.9682059770255278\n",
      "-0.9716413360354892\n",
      "-0.9789833175249824\n",
      "-0.9839522803126164\n",
      "-0.966288008767865\n",
      "-0.9666737297854306\n",
      "-0.9485897396458896\n",
      "-0.9671607144085683\n",
      "-0.950869951281544\n",
      "-0.9687572111072952\n",
      "-0.9742609274773253\n",
      "-0.9782650941029195\n",
      "-0.9793673921781665\n",
      "-0.9747051685484069\n",
      "-0.98070589811393\n",
      "-0.9739634645016484\n",
      "-0.9815463055277963\n",
      "-0.9811418813484756\n",
      "-0.9687770254390873\n",
      "-0.9794361992658774\n",
      "-0.9708966635409392\n",
      "-0.965543959090158\n",
      "-0.9601517389818962\n",
      "-0.963316765459435\n",
      "-0.9804669938335728\n",
      "-0.9823102875428127\n",
      "-0.9807253227666617\n",
      "-0.9815696260381174\n",
      "-0.9743141017092769\n",
      "-0.9771965032484435\n",
      "-0.9772062409919797\n",
      "-0.9770253275403072\n",
      "-0.9817447992162174\n",
      "-0.9755944470178491\n",
      "-0.9572390214399094\n",
      "-0.9608717871656269\n",
      "-0.966050212692291\n",
      "-0.9664713511263532\n",
      "-0.9691862879007546\n",
      "-0.9579419435477519\n",
      "-0.9699156422118412\n",
      "-0.9670764975953758\n",
      "-0.9706223076180632\n",
      "-0.9740271169442488\n",
      "-0.9652409571842222\n",
      "-0.9651437091702645\n",
      "-0.9701298456853087\n",
      "-0.9751632849857665\n",
      "-0.9757455127881425\n",
      "-0.9801154077694577\n",
      "-0.9803219407759691\n",
      "-0.9805310698230332\n",
      "-0.966941436560022\n",
      "-0.9666645075370122\n",
      "-0.9822619029886053\n",
      "-0.9845213159531088\n",
      "-0.9702700143859426\n",
      "-0.9715422563397127\n",
      "-0.974408532943629\n",
      "-0.9780217832878335\n",
      "-0.9705961535810135\n",
      "-0.9792588854257666\n",
      "-0.9796881955462571\n",
      "-0.975744597368313\n",
      "-0.9740321026717562\n",
      "-0.9782098509958459\n",
      "-0.9601596708719661\n",
      "-0.9661129302273112\n",
      "-0.9824717951541819\n",
      "-0.9823130340083535\n",
      "-0.9579248860514681\n",
      "-0.9364074634813914\n",
      "-0.9830639689929824\n",
      "-0.981327069466204\n",
      "-0.9666365873786644\n",
      "-0.963414719720979\n",
      "-0.9807833809690755\n",
      "-0.9815236491924658\n",
      "-0.9824247923005653\n",
      "-0.9816368896655674\n",
      "-0.9664928322920598\n",
      "-0.9612211716076668\n",
      "-0.958695034200014\n",
      "-0.9697140071524768\n",
      "-0.9801158877949466\n",
      "-0.9787168946293618\n",
      "-0.9697919839332307\n",
      "-0.9634151388648488\n",
      "-0.9561292756357439\n",
      "-0.9632089714703854\n",
      "-0.9609609153303336\n",
      "-0.9626650213503081\n",
      "-0.9770486325620309\n",
      "-0.9771823201681575\n",
      "-0.9875560032838568\n",
      "-0.9835728490170499\n",
      "-0.9820044147373006\n",
      "-0.978303984226804\n",
      "-0.9764229839079768\n",
      "-0.9723770662215825\n",
      "-0.967144402909887\n",
      "-0.9764703474041082\n",
      "-0.9747964253278758\n",
      "-0.9750116918235862\n",
      "-0.9627932937268684\n",
      "-0.9739750658706063\n",
      "-0.9595300223013157\n",
      "-0.9653499578802436\n",
      "-0.9630966988173355\n",
      "-0.9536635032715572\n",
      "-0.9714259364987416\n",
      "-0.9815886024922846\n",
      "-0.9645128789166483\n",
      "-0.9664434600962575\n",
      "-0.9621927363323279\n",
      "-0.9591141645816952\n",
      "-0.9697726453458236\n",
      "-0.9630916962494638\n",
      "-0.976976768542074\n",
      "-0.9742227039752466\n",
      "-0.9623872520546712\n",
      "-0.9694732099276109\n",
      "-0.9577072099533588\n",
      "-0.972057797774843\n",
      "-0.985892277774156\n",
      "-0.9831098505236033\n",
      "-0.97235179830566\n",
      "-0.9680455950530666\n",
      "-0.9534288931995138\n",
      "-0.9707543586796203\n",
      "-0.9823856987300368\n",
      "-0.9798202106473538\n",
      "-0.9486777550372053\n",
      "-0.9712897250115395\n",
      "-0.9792363830692823\n",
      "-0.9791164731046873\n",
      "-0.9827481905896751\n",
      "-0.981325975952049\n",
      "-0.9847592063039502\n",
      "-0.9794556469189273\n",
      "-0.968740838480011\n",
      "-0.9685508543361341\n",
      "-0.9738203119491886\n",
      "-0.9747357709491101\n",
      "-0.9671138317609274\n",
      "-0.9657006695412864\n",
      "-0.963292531771007\n",
      "-0.9686520493013927\n",
      "-0.982541752803378\n",
      "-0.9781134968173862\n",
      "-0.960183966588735\n",
      "-0.9520350216572333\n",
      "-0.9793475181978379\n",
      "-0.9792294630628202\n",
      "-0.9683690633085287\n",
      "-0.9687141529113392\n",
      "-0.9850757773159626\n",
      "-0.9821533817037009\n",
      "-0.9626188033443467\n",
      "-0.9622009217424721\n",
      "-0.9489257794849024\n",
      "-0.9589485773603859\n",
      "-0.9693825696827547\n",
      "-0.9635102392134238\n",
      "-0.9499959650129906\n",
      "-0.9609509421745076\n",
      "-0.9760884167915693\n",
      "-0.97685562477056\n",
      "-0.9600503815740404\n",
      "-0.9633233619578925\n",
      "-0.9799764611049597\n",
      "-0.9811253985560869\n",
      "-0.984411211142876\n",
      "-0.9837499205317708\n",
      "-0.978491612433547\n",
      "-0.9732210981450722\n",
      "-0.9819791647100123\n",
      "-0.9785134489454455\n",
      "-0.9769879028970545\n",
      "-0.9781844787201721\n",
      "-0.973226454117053\n",
      "-0.9731311844710174\n",
      "-0.9722002097426301\n",
      "-0.970884190394413\n",
      "-0.9738715246512757\n",
      "-0.9682172685388456\n",
      "-0.9605309926247181\n",
      "-0.9496769646492678\n",
      "-0.9758125963261621\n",
      "-0.9699582183637196\n",
      "-0.9841067940291683\n",
      "-0.9841075046728167\n",
      "-0.978266952696567\n",
      "-0.9822345133075685\n",
      "-0.9823521957111836\n",
      "-0.9805322811425431\n",
      "-0.9710355263351129\n",
      "-0.9728422939086019\n",
      "-0.9766650268397049\n",
      "-0.9754664143497667\n",
      "-0.9610031029929705\n",
      "-0.9519837962208216\n",
      "-0.968726693968738\n",
      "-0.9713043596724478\n",
      "-0.9615158856258719\n",
      "-0.965845143483149\n",
      "-0.9764308945348972\n",
      "-0.9796766269944126\n",
      "-0.9597170506669375\n",
      "-0.9663250720707341\n",
      "-0.9626120183878719\n",
      "-0.9701213280503495\n",
      "-0.9853100429128328\n"
     ]
    }
   ],
   "source": [
    "optimizer = SPSA(maxiter=1000)\n",
    "\n",
    "num_vars = 16\n",
    "params = np.random.rand(num_vars)*np.pi\n",
    "res_0 = optimizer.minimize(fun = objective_function_0, x0 = params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "7654232b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Dist 1\n",
    "optimal_params_0 = res_0.x\n",
    "plt.plot(real_prob[0], '-o', label = 'Real Dist', color = 'deepskyblue', linewidth=4, markersize=12)\n",
    "gen_data_0, gen_probs_0 = get_gen_outputs(optimal_params_0, device_backend, 0)\n",
    "plt.bar(gen_data_0, gen_probs_0, color = 'royalblue',width=.8, label = 'First Noisy Dist ')\n",
    "plt.xlabel('x')\n",
    "plt.ylabel('p(x)')\n",
    "plt.xticks(np.arange(0,16,1))\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "56ba0244",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.00665491 2.58442554 1.06804041 1.57819306 2.05674689 2.79644052\n",
      " 1.53127934 3.07921365 2.56707567 2.26457907 1.2772916  0.0856965\n",
      " 0.40586787 2.03589775 1.66191165 0.66605492]\n"
     ]
    }
   ],
   "source": [
    "print(optimal_params_0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "f4ead68e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def objective_function_total(params, backend=device_backend):\n",
    "    \n",
    "    # print(backend, simulator)\n",
    "    # distVal = np.random.choice([0,1], 1)\n",
    "#    distVal = [0,1]\n",
    "#    distVal = 0\n",
    "#    loss =0 \n",
    "#    for dv in distVal:\n",
    "#        gen_data, gen_probs = get_gen_outputs(params, device_backend, dv)\n",
    "    \n",
    "#        if dv == 0:\n",
    "#            loss += np.sum((gen_probs - real_prob)**2)\n",
    "#        else:\n",
    "#            loss += np.sum((gen_probs - real_prob2)**2)\n",
    "    distVal = np.arange(0,2)\n",
    "    loss = 0\n",
    "    for dv in distVal:\n",
    "        gen_data, gen_probs = get_gen_outputs(params, backend, dv)\n",
    "\n",
    "        loss += -cosine_similarity(np.array(gen_probs).reshape(1,-1),np.array(real_prob[dv]).reshape(1,-1))[0][0]\n",
    "    print(loss)\n",
    "    return loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "5ae618b1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.4491328728719006\n",
      "-1.596560804976407\n",
      "-1.5222277459544562\n",
      "-1.5393012516131137\n",
      "-1.5056510521061326\n",
      "-1.594894719874725\n",
      "-1.558940846561034\n",
      "-1.6110339975027463\n",
      "-1.557716799315049\n",
      "-1.595234877602442\n",
      "-1.5680667003358115\n",
      "-1.5100405569863757\n",
      "-1.5262668101593608\n",
      "-1.5356092792804714\n",
      "-1.4859122540236431\n",
      "-1.4820005337633888\n",
      "-1.4982965405309805\n",
      "-1.5357670905295848\n",
      "-1.5338490813136092\n",
      "-1.6080943614255632\n",
      "-1.524446820444136\n",
      "-1.6065636741537799\n",
      "-1.5376992879722065\n",
      "-1.5875720289575135\n",
      "-1.6304192389469936\n",
      "-1.5043814657878372\n",
      "-1.5836663121674524\n",
      "-1.5674826766112908\n",
      "-1.6385780227419589\n",
      "-1.4794560930912386\n",
      "-1.574612727622492\n",
      "-1.532367815157676\n",
      "-1.49827947503061\n",
      "-1.6141918487421796\n",
      "-1.55816336112866\n",
      "-1.5161997416629034\n",
      "-1.5850150166819188\n",
      "-1.536668439698691\n",
      "-1.5087927747044971\n",
      "-1.522407032265511\n",
      "-1.507943493619439\n",
      "-1.5306980407923367\n",
      "-1.5514203397677748\n",
      "-1.4197261393415288\n",
      "-1.4426930815128445\n",
      "-1.6172987534146435\n",
      "-1.505075334194428\n",
      "-1.5677599960662454\n",
      "-1.5910271342517972\n",
      "-1.621596033664583\n",
      "-1.5443748969759556\n",
      "-1.5728108485342427\n",
      "-1.531625995229348\n",
      "-1.6658038586361201\n",
      "-1.3856946475609555\n",
      "-1.2031856994580263\n",
      "-1.1174871880980792\n",
      "-1.3045309766050432\n",
      "-1.2682398094320266\n",
      "-1.068453437823459\n",
      "-1.1779744869136544\n",
      "-0.9089167886802795\n",
      "-1.164920348946005\n",
      "-1.2247757104354295\n",
      "-1.222733367454345\n",
      "-1.2657386123729992\n",
      "-1.3519607473252118\n",
      "-1.1924415661628622\n",
      "-1.5037825713142792\n",
      "-1.5080807085567103\n",
      "-1.522845606033468\n",
      "-1.5466155359540725\n",
      "-1.4728036448537845\n",
      "-1.5303659118366166\n",
      "-1.4927388812090192\n",
      "-1.5050179459803041\n",
      "-1.5047087002278694\n",
      "-1.488725260332688\n",
      "-1.5037778338148158\n",
      "-1.4798836286262937\n",
      "-1.4743965347017096\n",
      "-1.522951602636386\n",
      "-1.5420491586072251\n",
      "-1.4881763080515065\n",
      "-1.4975834267886918\n",
      "-1.5355867409714274\n",
      "-1.5702297049993037\n",
      "-1.540495683096791\n",
      "-1.5367443053820475\n",
      "-1.5204003505636985\n",
      "-1.455773700653781\n",
      "-1.6248847311420052\n",
      "-1.5304290515606889\n",
      "-1.5933049069815752\n",
      "-1.5761086306905652\n",
      "-1.5658112380429197\n",
      "-1.6209805277388072\n",
      "-1.5524392096285142\n",
      "-1.6947847434662953\n",
      "-1.4813167820705209\n",
      "-1.6055527813840444\n",
      "-1.5636044185290991\n",
      "-1.5779152667555312\n",
      "-1.548206045725213\n",
      "-1.6498605244747382\n",
      "-1.5094171872614957\n",
      "-1.521450599969509\n",
      "-1.6412358301156418\n",
      "-1.6890980262594464\n",
      "-1.5201110441328554\n",
      "-1.6941511141401429\n",
      "-1.5983530779079134\n",
      "-1.7153936267885512\n",
      "-1.7032152895290498\n",
      "-1.732964765226586\n",
      "-1.6714523021575578\n",
      "-1.7249597880313505\n",
      "-1.6454690321783445\n",
      "-1.6714738368342121\n",
      "-1.7210292085623196\n",
      "-1.6866037359519825\n",
      "-1.641536735921424\n",
      "-1.668635552296561\n",
      "-1.7090980338100987\n",
      "-1.6256089725677678\n",
      "-1.7494889627076606\n",
      "-1.7115700209668254\n",
      "-1.7130209244396695\n",
      "-1.752375689267625\n",
      "-1.6740373684144054\n",
      "-1.6980239975712181\n",
      "-1.7288096279999514\n",
      "-1.6802672651975685\n",
      "-1.739699350804599\n",
      "-1.7440652323150132\n",
      "-1.7088304815465345\n",
      "-1.7720470375665631\n",
      "-1.6876343996685756\n",
      "-1.7255208219890084\n",
      "-1.7622149598881633\n",
      "-1.7407066869901036\n",
      "-1.745043429808427\n",
      "-1.7578264654801599\n",
      "-1.7547385482291682\n",
      "-1.7527004343715848\n",
      "-1.7763742663507003\n",
      "-1.7460271034295916\n",
      "-1.7971357055646076\n",
      "-1.737112666738422\n",
      "-1.780961881310057\n",
      "-1.7667957706981703\n",
      "-1.7830335573751201\n",
      "-1.747820829011015\n",
      "-1.7452078340527741\n",
      "-1.7738731482565895\n",
      "-1.7979379302470915\n",
      "-1.777941665105215\n",
      "-1.7312926964771629\n",
      "-1.7626153147986496\n",
      "-1.7860695391166561\n",
      "-1.7864027841306935\n",
      "-1.7642417850936876\n",
      "-1.7485778145534705\n",
      "-1.7866734611234545\n",
      "-1.7892899797311377\n",
      "-1.753621011924027\n",
      "-1.7881331342694515\n",
      "-1.7943925700346393\n",
      "-1.7883886834976641\n",
      "-1.7882294316084257\n",
      "-1.78495376458105\n",
      "-1.7786491560488473\n",
      "-1.7525019753852487\n",
      "-1.8057487876157277\n",
      "-1.7966419868288281\n",
      "-1.762579772803537\n",
      "-1.807207553862692\n",
      "-1.7789608463426485\n",
      "-1.7731958890060275\n",
      "-1.8055411504976537\n",
      "-1.8113525676692195\n",
      "-1.7719063359199787\n",
      "-1.8038249677417724\n",
      "-1.78800256007418\n",
      "-1.7857554716176764\n",
      "-1.7845653535462498\n",
      "-1.803523129500326\n",
      "-1.7811730593265702\n",
      "-1.8060000686889546\n",
      "-1.7608544533408277\n",
      "-1.8139603777130429\n",
      "-1.7701391757927882\n",
      "-1.826453633525503\n",
      "-1.7726541899289934\n",
      "-1.8008683253560627\n",
      "-1.7988558779810062\n",
      "-1.8064387569661062\n",
      "-1.7966731706507915\n",
      "-1.78649061336161\n",
      "-1.7952644679357888\n",
      "-1.7378851784890763\n",
      "-1.7947048570944106\n",
      "-1.7675243500202593\n",
      "-1.8431027746561848\n",
      "-1.8500868637368513\n",
      "-1.8150613904810164\n",
      "-1.8455036366446003\n",
      "-1.818477178695467\n",
      "-1.790649487856794\n",
      "-1.8825820838270333\n",
      "-1.8179430645352923\n",
      "-1.8423014482860416\n",
      "-1.8408031250567056\n",
      "-1.8289130503632152\n",
      "-1.8734702439874078\n",
      "-1.8164925140004924\n",
      "-1.8688214498564486\n",
      "-1.8193490783141473\n",
      "-1.838713810741684\n",
      "-1.8593337288431115\n",
      "-1.8313977484859936\n",
      "-1.8420031451692669\n",
      "-1.8523408136996826\n",
      "-1.8167638431159085\n",
      "-1.8717230217391454\n",
      "-1.7989845753113944\n",
      "-1.832123361577895\n",
      "-1.831886733960609\n",
      "-1.850236822592585\n",
      "-1.864782727169229\n",
      "-1.8625268562639152\n",
      "-1.83539894114222\n",
      "-1.8516983875136945\n",
      "-1.865659626414442\n",
      "-1.862953993526086\n",
      "-1.8211534049015303\n",
      "-1.8706944119387718\n",
      "-1.8370384398010402\n",
      "-1.8815318610426328\n",
      "-1.863069610470115\n",
      "-1.862493683357103\n",
      "-1.8492318827018521\n",
      "-1.8888281166040732\n",
      "-1.8357792595598443\n",
      "-1.8636855356076703\n",
      "-1.8696971540895126\n",
      "-1.8676027634598946\n",
      "-1.8888314023914616\n",
      "-1.861182053245253\n",
      "-1.8812553455934848\n",
      "-1.863522621370579\n",
      "-1.8778979923431725\n",
      "-1.8665156998017274\n",
      "-1.8997686775987714\n",
      "-1.8532702583036444\n",
      "-1.840543311937993\n",
      "-1.887565105924713\n",
      "-1.8490776685202504\n",
      "-1.8806839840931313\n",
      "-1.86948167470825\n",
      "-1.8806464595218264\n",
      "-1.8837977874011442\n",
      "-1.867489731489955\n",
      "-1.8798617090518674\n",
      "-1.8724883948012276\n",
      "-1.8494127186754559\n",
      "-1.8757753755113131\n",
      "-1.8617879640618447\n",
      "-1.8708828438537048\n",
      "-1.8457328198663316\n",
      "-1.8545602931716179\n",
      "-1.899261799603674\n",
      "-1.8912341417955258\n",
      "-1.8485822703694974\n",
      "-1.8666191511915153\n",
      "-1.86220120066247\n",
      "-1.9014347424401703\n",
      "-1.8669358953877708\n",
      "-1.8536968263822446\n",
      "-1.8653772966449567\n",
      "-1.8807963681957947\n",
      "-1.8821420692246056\n",
      "-1.8775000167960183\n",
      "-1.873659172903956\n",
      "-1.8855381370097533\n",
      "-1.872523830241529\n",
      "-1.8756777788401326\n",
      "-1.8610551491103737\n",
      "-1.8650400167913836\n",
      "-1.8817039225017447\n",
      "-1.8971021307399394\n",
      "-1.8767703410494536\n",
      "-1.866557529385862\n",
      "-1.8938402515325348\n",
      "-1.8668145718668132\n",
      "-1.8605542900224308\n",
      "-1.865908800884044\n",
      "-1.8669807984383975\n",
      "-1.8821405976661167\n",
      "-1.8641368397718099\n",
      "-1.879708285598571\n",
      "-1.8649699504958246\n",
      "-1.882493133769128\n",
      "-1.8712594252267323\n",
      "-1.873978293870265\n",
      "-1.8627601277319785\n",
      "-1.8775908180100143\n",
      "-1.866320840011597\n",
      "-1.8636929954060888\n",
      "-1.8438138707969227\n",
      "-1.8722099934116125\n",
      "-1.862189840305613\n",
      "-1.8661545015626566\n",
      "-1.8616984299371095\n",
      "-1.8865391167264987\n",
      "-1.8627775146682197\n",
      "-1.8788244256482483\n",
      "-1.8795360647525068\n",
      "-1.870158828042851\n",
      "-1.864372817684078\n",
      "-1.861544622584458\n",
      "-1.8859714796026\n",
      "-1.8966444715565642\n",
      "-1.869578160738382\n",
      "-1.858044596505885\n",
      "-1.8632556135681537\n",
      "-1.8655243724688724\n",
      "-1.857814427756798\n",
      "-1.8533848015472294\n",
      "-1.8826119589011767\n",
      "-1.8615784823847639\n",
      "-1.8795559222627398\n",
      "-1.8704099211503347\n",
      "-1.8706136773544946\n",
      "-1.883569302408037\n",
      "-1.8789990714803413\n",
      "-1.8777287649821086\n",
      "-1.8767770738139062\n",
      "-1.8828673565573253\n",
      "-1.852645096487854\n",
      "-1.8770123392322209\n",
      "-1.863926459557585\n",
      "-1.868050162767368\n",
      "-1.875129510290001\n",
      "-1.8841724392002934\n",
      "-1.8802145736134928\n",
      "-1.86855019727613\n",
      "-1.876180385098589\n",
      "-1.8700987345948226\n",
      "-1.8962578556677019\n",
      "-1.8889030320065372\n",
      "-1.8754861247792687\n",
      "-1.8849425003186204\n",
      "-1.8573866570722513\n",
      "-1.888394907540377\n",
      "-1.885083146076041\n",
      "-1.8904212595899725\n",
      "-1.9024116086565965\n",
      "-1.874115041719163\n",
      "-1.8462352747882649\n",
      "-1.8877352910107275\n",
      "-1.8800599707189654\n",
      "-1.8634896666026701\n",
      "-1.8732062358751453\n",
      "-1.8732397465590938\n",
      "-1.8887086739468002\n",
      "-1.8686911241048423\n",
      "-1.865755811357636\n",
      "-1.8920535061691828\n",
      "-1.8764438869605076\n",
      "-1.8752682350269376\n",
      "-1.8608619805156639\n",
      "-1.885362925952674\n",
      "-1.9092209143546361\n",
      "-1.8816881445324598\n",
      "-1.8750526658666373\n",
      "-1.875977149350584\n",
      "-1.8657413473501658\n",
      "-1.8847756516743694\n",
      "-1.861225936395426\n",
      "-1.87294616298536\n",
      "-1.8717239330458773\n",
      "-1.8680094334451824\n",
      "-1.8836665026313397\n",
      "-1.8674686886819751\n",
      "-1.8778627668738925\n",
      "-1.882484865326576\n",
      "-1.8571575702385075\n",
      "-1.8835603194168877\n",
      "-1.8857535279663518\n",
      "-1.887885649983777\n",
      "-1.8895704257537158\n",
      "-1.8950688918418865\n",
      "-1.872660676617365\n",
      "-1.881552125177178\n",
      "-1.86304217609616\n",
      "-1.8876417490613804\n",
      "-1.8841153644439312\n",
      "-1.8935565280270537\n",
      "-1.8691647047953865\n",
      "-1.8839711699616186\n",
      "-1.8787332654539566\n",
      "-1.897530008737823\n",
      "-1.878150871065249\n",
      "-1.883851473136928\n",
      "-1.889473995711493\n",
      "-1.8716539686453155\n",
      "-1.8918541451084616\n",
      "-1.8770095413467676\n",
      "-1.8892904426432504\n",
      "-1.8759308658357852\n",
      "-1.87094597518983\n",
      "-1.8860643876024397\n",
      "-1.8777246791502384\n",
      "-1.8638059419280675\n",
      "-1.8788053850418678\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.8925302235458112\n",
      "-1.872749565913999\n",
      "-1.8804431295081045\n",
      "-1.8686826056624577\n",
      "-1.8645506941580412\n",
      "-1.8723836675182879\n",
      "-1.8781141994450719\n",
      "-1.903022816176828\n",
      "-1.8486070315051166\n",
      "-1.8702824135035137\n",
      "-1.8618994935112831\n",
      "-1.8876518517932306\n",
      "-1.8934161043711901\n",
      "-1.9092223920178388\n",
      "-1.8753345627831142\n",
      "-1.8791949650846194\n",
      "-1.8866601605857016\n",
      "-1.8781332273248508\n",
      "-1.882370257132476\n",
      "-1.86737480095281\n",
      "-1.8796082630118476\n",
      "-1.8804968103957556\n",
      "-1.8772431285986304\n",
      "-1.8711921132975622\n",
      "-1.874698629517392\n",
      "-1.8600768985422276\n",
      "-1.8915764061981852\n",
      "-1.8553096973716892\n",
      "-1.87983899519671\n",
      "-1.8703800730555769\n",
      "-1.887447987847244\n",
      "-1.884929201741599\n",
      "-1.8752744119221192\n",
      "-1.8744800194673488\n",
      "-1.879552268995576\n",
      "-1.890621284853361\n",
      "-1.8876300646936013\n",
      "-1.8837798450382792\n",
      "-1.8786298632240186\n",
      "-1.883071278408756\n",
      "-1.884934097629155\n",
      "-1.88000585458388\n",
      "-1.8727910758796942\n",
      "-1.880395572794008\n",
      "-1.8974925170573425\n",
      "-1.8960638556930907\n",
      "-1.8839588413738466\n",
      "-1.8691282393183282\n",
      "-1.885085959140355\n",
      "-1.8917792508666085\n",
      "-1.8655622809226697\n",
      "-1.8856090754581865\n",
      "-1.8783904323178215\n",
      "-1.8699871099692231\n",
      "-1.8774221634456123\n",
      "-1.8828213352366885\n",
      "-1.8849820165019315\n",
      "-1.8827245298850988\n",
      "-1.8794795834510691\n",
      "-1.8476090059199093\n",
      "-1.8684152668601226\n",
      "-1.8619866145195298\n",
      "-1.8908789013382958\n",
      "-1.892197692611168\n",
      "-1.89034498003996\n",
      "-1.87740013213077\n",
      "-1.876117442495909\n",
      "-1.867571398748306\n",
      "-1.8900239106109553\n",
      "-1.8926277441741695\n",
      "-1.8679036956335509\n",
      "-1.8743713527716779\n",
      "-1.883387052803527\n",
      "-1.893281306661784\n",
      "-1.896228501457526\n",
      "-1.884148007092116\n",
      "-1.8778925483477513\n",
      "-1.876002315657697\n",
      "-1.8693647507116689\n",
      "-1.8720902153920949\n",
      "-1.8798172710396814\n",
      "-1.8820048818317587\n",
      "-1.8675568919186551\n",
      "-1.8896340768950706\n",
      "-1.8876054135742708\n",
      "-1.8874025345477161\n",
      "-1.8805825378142864\n",
      "-1.887124833796446\n",
      "-1.8653235929876701\n",
      "-1.89091929381614\n",
      "-1.8767403958175015\n",
      "-1.8808371227035479\n",
      "-1.8648508208613048\n",
      "-1.8695343295496492\n",
      "-1.884078824393152\n",
      "-1.8864889510748082\n",
      "-1.874309915227438\n",
      "-1.8802236090947804\n",
      "-1.883449364586619\n",
      "-1.8675889752894173\n",
      "-1.8894065836009881\n",
      "-1.8857286959621982\n",
      "-1.8449549218214543\n",
      "-1.8650914949449193\n",
      "-1.880807248352382\n",
      "-1.888679787939906\n",
      "-1.86036295136942\n",
      "-1.8728889507032334\n",
      "-1.880569265686602\n",
      "-1.8851224022527557\n",
      "-1.8694365657139966\n",
      "-1.8659417496401467\n",
      "-1.8891012249480439\n",
      "-1.8913558390554575\n",
      "-1.8725733740221078\n",
      "-1.8803668718466777\n",
      "-1.8853194378075888\n",
      "-1.8793724431434575\n",
      "-1.8702838340653427\n",
      "-1.8745884214808055\n",
      "-1.873742662860216\n",
      "-1.8957686526852173\n",
      "-1.8639591569362004\n",
      "-1.8817052106617556\n",
      "-1.8635596154514396\n",
      "-1.880014916574115\n",
      "-1.8826310962103157\n",
      "-1.8953161027765684\n",
      "-1.8909209782314242\n",
      "-1.8771952681596382\n",
      "-1.8864003370023075\n",
      "-1.877682957700245\n",
      "-1.8930283206121898\n",
      "-1.876428625496104\n",
      "-1.897344425424995\n",
      "-1.8801534139580065\n",
      "-1.8827282701934207\n",
      "-1.8860324733318354\n",
      "-1.886306170586227\n",
      "-1.8913791195507055\n",
      "-1.895385049056749\n",
      "-1.909493031539967\n",
      "-1.8589842573757231\n",
      "-1.8799307324797527\n",
      "-1.8762264388645762\n",
      "-1.8695099902089942\n",
      "-1.8957292860667698\n",
      "-1.898945570953022\n",
      "-1.8936261112038157\n",
      "-1.8699380023271808\n",
      "-1.9002207897602785\n",
      "-1.886683769082409\n",
      "-1.8867261386452552\n",
      "-1.878915309259924\n",
      "-1.886009846913014\n",
      "-1.8695554977700106\n",
      "-1.9000220547532884\n",
      "-1.8897090605905988\n",
      "-1.879162096626251\n",
      "-1.8927223408248697\n",
      "-1.8867270692097917\n",
      "-1.8799760113328818\n",
      "-1.895893087230467\n",
      "-1.8964845728600728\n",
      "-1.8736586249562608\n",
      "-1.8835507239439944\n",
      "-1.8913247483297186\n",
      "-1.8891437569357643\n",
      "-1.881143576130203\n",
      "-1.895972106066945\n",
      "-1.8714033788118485\n",
      "-1.8910934168363955\n",
      "-1.8716052547525839\n",
      "-1.8718400072232821\n",
      "-1.8773889337439045\n",
      "-1.8717059640276028\n",
      "-1.8783004121986926\n",
      "-1.8885461629110059\n",
      "-1.8857120564408998\n",
      "-1.885955294651998\n",
      "-1.8751504563201324\n",
      "-1.8894337569096369\n",
      "-1.8694114769196024\n",
      "-1.8778548012383307\n",
      "-1.8707339995281886\n",
      "-1.8802145574104834\n",
      "-1.8804389625862097\n",
      "-1.8616668137697827\n",
      "-1.8883933843880023\n",
      "-1.8814960156251546\n",
      "-1.8885922153837562\n",
      "-1.8818319775061951\n",
      "-1.8645184937685153\n",
      "-1.8839979016948438\n",
      "-1.8836285363151548\n",
      "-1.9133188257544806\n",
      "-1.8876623790785942\n",
      "-1.8800514432054243\n",
      "-1.872794960681712\n",
      "-1.890582088041068\n",
      "-1.8744129836576593\n",
      "-1.8629295135621584\n",
      "-1.891852378989354\n",
      "-1.890273130662299\n",
      "-1.8854429342663999\n",
      "-1.8768079184737285\n",
      "-1.8804733831868856\n",
      "-1.8809427976979438\n",
      "-1.8832825346688664\n",
      "-1.8961009250397503\n",
      "-1.893927739820434\n",
      "-1.9101032499399069\n",
      "-1.874196932306398\n",
      "-1.875752094326797\n",
      "-1.8772095932229425\n",
      "-1.8918190113628244\n",
      "-1.8902879261842953\n",
      "-1.881190834733383\n",
      "-1.8950429618777382\n",
      "-1.8798895267964586\n",
      "-1.8867743424325119\n",
      "-1.8973552616964129\n",
      "-1.8764585325281422\n",
      "-1.877925178784619\n",
      "-1.8752261432201889\n",
      "-1.8814492326512497\n",
      "-1.8976136321285164\n",
      "-1.8966759198837757\n",
      "-1.8959243669698982\n",
      "-1.8813270120845371\n",
      "-1.8988019764458026\n",
      "-1.8953592085824316\n",
      "-1.856376320777861\n",
      "-1.8893485335697053\n",
      "-1.8732622322494032\n",
      "-1.8956674294512217\n",
      "-1.904756217221407\n",
      "-1.8940855795820952\n",
      "-1.886758356004432\n",
      "-1.8880272315428006\n",
      "-1.8952761881626314\n",
      "-1.8979993928701482\n",
      "-1.8936521810525846\n",
      "-1.9004105434926895\n",
      "-1.8876040957389923\n",
      "-1.8703549763950742\n",
      "-1.8770990624845085\n",
      "-1.879555106764604\n",
      "-1.8941258101181961\n",
      "-1.89296271082011\n",
      "-1.88838479635467\n",
      "-1.8745361447573323\n",
      "-1.8903075743577156\n",
      "-1.886879611365607\n",
      "-1.8792336832739074\n",
      "-1.8803190512484997\n",
      "-1.888779504421278\n",
      "-1.8905111110472672\n",
      "-1.8853382527226246\n",
      "-1.8784823277511853\n",
      "-1.8890118864971588\n",
      "-1.8970647958830995\n",
      "-1.8785430629513875\n",
      "-1.8915979119571054\n",
      "-1.8720959233810792\n",
      "-1.8859249782738559\n",
      "-1.8808858652549199\n",
      "-1.8791718449948118\n",
      "-1.8835881574240951\n",
      "-1.8924615104556195\n",
      "-1.8944840549430375\n",
      "-1.8895949244960746\n",
      "-1.881207341005891\n",
      "-1.8799082660896758\n",
      "-1.902046878179371\n",
      "-1.896730644423096\n",
      "-1.8865844632568738\n",
      "-1.8954461608202684\n",
      "-1.8819612959235636\n",
      "-1.867079407551079\n",
      "-1.8882983814829624\n",
      "-1.8903751104625734\n",
      "-1.904212941765769\n",
      "-1.898205660135209\n",
      "-1.8841785824675363\n",
      "-1.876966534265054\n",
      "-1.9102713262105657\n",
      "-1.8939138541832654\n",
      "-1.9029609926867903\n",
      "-1.9047908872419215\n",
      "-1.88059590672551\n",
      "-1.8937408909145903\n",
      "-1.8873064341894428\n",
      "-1.8815592322721635\n",
      "-1.874813966572879\n",
      "-1.8860568264039312\n",
      "-1.8737335747230588\n",
      "-1.8678371069925723\n",
      "-1.8989237727241024\n",
      "-1.8874895983095639\n",
      "-1.8850483176138113\n",
      "-1.8906254465357066\n",
      "-1.8882952410431362\n",
      "-1.8837269880019645\n",
      "-1.883061131707072\n",
      "-1.878780910199442\n",
      "-1.8976841470427925\n",
      "-1.8871149548798765\n",
      "-1.8859944901485313\n",
      "-1.8755230662985114\n",
      "-1.881810362392047\n",
      "-1.8909324796830644\n",
      "-1.8940192503342472\n",
      "-1.8864652509155444\n",
      "-1.8676694047494309\n",
      "-1.8818165754187348\n",
      "-1.8821172716586112\n",
      "-1.890002682197546\n",
      "-1.8770865869697064\n",
      "-1.8791730499786456\n",
      "-1.8881522036779088\n",
      "-1.8823852404101111\n",
      "-1.9035680260734935\n",
      "-1.8823647080317276\n",
      "-1.8888247795071007\n",
      "-1.8895546388872593\n",
      "-1.8938527517139714\n",
      "-1.873947139717731\n",
      "-1.892262349705478\n",
      "-1.8950247310402124\n",
      "-1.887553841341497\n",
      "-1.883321672825138\n",
      "-1.8892288032756805\n",
      "-1.8887587166410618\n",
      "-1.8808851161535238\n",
      "-1.8864718745119737\n",
      "-1.8751691793666154\n",
      "-1.8962292550376951\n",
      "-1.8789458414159792\n",
      "-1.8876695044264586\n",
      "-1.8949327830174836\n",
      "-1.888081092834625\n",
      "-1.894005430300544\n",
      "-1.8919239520485482\n",
      "-1.8810327065279262\n",
      "-1.8889052384730476\n",
      "-1.8916469714454653\n",
      "-1.8999919847974929\n",
      "-1.889413056993485\n",
      "-1.872778097575977\n",
      "-1.8933046289338544\n",
      "-1.8874163430510182\n",
      "-1.8978425351723764\n",
      "-1.9014981852316946\n",
      "-1.8890628349866105\n",
      "-1.8761340653889422\n",
      "-1.8755747313451114\n",
      "-1.8887354619080647\n",
      "-1.8860824681752335\n",
      "-1.8808649093641303\n",
      "-1.8713397001454493\n",
      "-1.8882571804873045\n",
      "-1.8768109856569808\n",
      "-1.8985357088693795\n",
      "-1.8913083336763086\n",
      "-1.886659000087612\n",
      "-1.8808842602045148\n",
      "-1.8849042676778767\n",
      "-1.8747299470639758\n",
      "-1.8875133247554268\n",
      "-1.8910726720705497\n",
      "-1.8984006639805915\n",
      "-1.8696145009401164\n",
      "-1.8841631923129376\n",
      "-1.8791303323551123\n",
      "-1.8774957726087194\n",
      "-1.886759261029454\n",
      "-1.8843230898586034\n",
      "-1.905022713332845\n",
      "-1.8861923710984723\n",
      "-1.890809586209793\n",
      "-1.893259519400966\n",
      "-1.8801612612351064\n",
      "-1.8867979399696861\n",
      "-1.889217249232309\n",
      "-1.8817522275044551\n",
      "-1.8870749978144457\n",
      "-1.8838335570723916\n",
      "-1.8952088675239238\n",
      "-1.8898611151833749\n",
      "-1.8948617533272607\n",
      "-1.8929801135938684\n",
      "-1.885765302807148\n",
      "-1.8819429000798205\n",
      "-1.887157372515127\n",
      "-1.881225715337425\n",
      "-1.877424894019862\n",
      "-1.8868917937877894\n",
      "-1.8955725018466578\n",
      "-1.8878035950474548\n",
      "-1.8865620212503325\n",
      "-1.8900147018568934\n",
      "-1.8801039359927794\n",
      "-1.8851140204137922\n",
      "-1.8796368689997025\n",
      "-1.9013330022864108\n",
      "-1.9038118748418316\n",
      "-1.8985898692405283\n",
      "-1.890595193210241\n",
      "-1.8823440157240778\n",
      "-1.8764399417237656\n",
      "-1.8973481922030693\n",
      "-1.8691982556720095\n",
      "-1.8776707913978914\n",
      "-1.8956809012130433\n",
      "-1.8951718189526052\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.8916451700190482\n",
      "-1.8884830361212726\n",
      "-1.8868278475700113\n",
      "-1.895410954648252\n",
      "-1.8810390814131508\n",
      "-1.8897580341975606\n",
      "-1.8938718893757425\n",
      "-1.8936412498139863\n",
      "-1.8778640039091559\n",
      "-1.8736766134164606\n",
      "-1.8864875832689751\n",
      "-1.9017033429822499\n",
      "-1.8886405759057765\n",
      "-1.879737736198729\n",
      "-1.8999854885599967\n",
      "-1.9144346109434287\n",
      "-1.8963462185987794\n",
      "-1.8862000949065674\n",
      "-1.886020022943588\n",
      "-1.8786505100911364\n",
      "-1.9060468098956553\n",
      "-1.8949299343921195\n",
      "-1.8801852217388797\n",
      "-1.8837244698126028\n",
      "-1.8898863053947086\n",
      "-1.8829017100709013\n",
      "-1.8831392265733253\n",
      "-1.8930500096690652\n",
      "-1.8711838648727723\n",
      "-1.8822977110752737\n",
      "-1.8820178295395573\n",
      "-1.8825347278587135\n",
      "-1.884497610766378\n",
      "-1.8855645704050623\n",
      "-1.8793275477748628\n",
      "-1.9010140168364926\n",
      "-1.886694873278425\n",
      "-1.8868743706524915\n",
      "-1.8897220380413176\n",
      "-1.8696465556557158\n",
      "-1.9006529987345187\n",
      "-1.87783118645592\n",
      "-1.886651287709267\n",
      "-1.8873481944197361\n",
      "-1.8755542305424946\n",
      "-1.8888046401984737\n",
      "-1.8759534498123545\n",
      "-1.8945688494986626\n",
      "-1.8927733191438632\n",
      "-1.8749145995231653\n",
      "-1.8836424238729823\n",
      "-1.884011657650699\n",
      "-1.8913051924143152\n",
      "-1.8973112624818382\n",
      "-1.8847286604762195\n",
      "-1.8914961344584085\n",
      "-1.8742264094566385\n",
      "-1.8740034460610424\n",
      "-1.8821098543269874\n",
      "-1.8919750777373845\n",
      "-1.8780188382814766\n",
      "-1.9009531979867123\n",
      "-1.8894364592966981\n",
      "-1.8806967020136107\n",
      "-1.8878145586777582\n",
      "-1.8943086942039336\n",
      "-1.8867198680403108\n",
      "-1.8834739713905033\n",
      "-1.8845535130440334\n",
      "-1.8847040870627214\n",
      "-1.8914318857225467\n",
      "-1.891465760412407\n",
      "-1.8816846099856286\n",
      "-1.8785773270845572\n",
      "-1.894533785909237\n",
      "-1.8956490472502128\n",
      "-1.8795928172542056\n",
      "-1.8850909751838265\n",
      "-1.8836161992759324\n",
      "-1.8991255160932146\n",
      "-1.8985119086001416\n",
      "-1.8816027572022063\n",
      "-1.888454328747633\n",
      "-1.8689032134876733\n",
      "-1.8982029914317333\n",
      "-1.9034052651585776\n",
      "-1.896458422390367\n",
      "-1.895936290924853\n",
      "-1.8873919884114327\n",
      "-1.8803667300764415\n",
      "-1.8829948550889395\n",
      "-1.9064934156198203\n",
      "-1.9012973395802955\n",
      "-1.8908849187694812\n",
      "-1.8772464611751336\n",
      "-1.8836439160777945\n",
      "-1.901053773722965\n",
      "-1.886211845635639\n",
      "-1.8910833003399745\n",
      "-1.8986917654021953\n",
      "-1.8806325667896555\n",
      "-1.8894141611199142\n",
      "-1.8838062891200749\n",
      "-1.8968767373150992\n",
      "-1.8909735871697495\n",
      "-1.8876090513145662\n",
      "-1.8912409097146174\n",
      "-1.8978173489911798\n",
      "-1.881117675256335\n",
      "-1.8776084849629977\n",
      "-1.8740054336213565\n",
      "-1.891533623942768\n",
      "-1.8817399683380143\n",
      "-1.8930161743925964\n",
      "-1.8877355417621944\n",
      "-1.8760352049093447\n",
      "-1.8884811679717646\n",
      "-1.8922437397038232\n",
      "-1.8787893149431092\n",
      "-1.8800425950058517\n",
      "-1.9178101158734808\n",
      "-1.8831344312921763\n",
      "-1.888917758694129\n",
      "-1.8962902198029417\n",
      "-1.8648556549497721\n",
      "-1.8834924443567012\n",
      "-1.8890754187716388\n",
      "-1.8786814832526386\n",
      "-1.8992540730135117\n",
      "-1.8750732303873163\n",
      "-1.9024472123013916\n",
      "-1.8957732099065272\n",
      "-1.8749034596265468\n",
      "-1.89548619232114\n",
      "-1.896225872566986\n",
      "-1.89222611679229\n",
      "-1.8745620662811615\n",
      "-1.90156867386178\n",
      "-1.902226175793297\n",
      "-1.894440900753303\n",
      "-1.8988626982884305\n",
      "-1.8867147358370562\n",
      "-1.8730063490589468\n",
      "-1.8922019040767215\n",
      "-1.8958499715586166\n",
      "-1.8859845155380506\n",
      "-1.8973755732864621\n",
      "-1.8983624403040515\n",
      "-1.8914970891125296\n",
      "-1.8840138451435993\n",
      "-1.8909001065241657\n",
      "-1.9026724597830267\n",
      "-1.893525815353988\n",
      "-1.9074823140124744\n",
      "-1.8721132432078664\n",
      "-1.8878716269068052\n",
      "-1.8843446421778056\n",
      "-1.8801477252691312\n",
      "-1.8944778739480217\n",
      "-1.8975628104472495\n",
      "-1.8987200671359301\n",
      "-1.8838822347286666\n",
      "-1.8741770186485653\n",
      "-1.8809645496131893\n",
      "-1.899837779637306\n",
      "-1.891736367300952\n",
      "-1.8954109577103562\n",
      "-1.8854495987321596\n",
      "-1.8934419971738556\n",
      "-1.8940185725819918\n",
      "-1.8911238538619823\n",
      "-1.8890858294104438\n",
      "-1.873265515981552\n",
      "-1.8825459531715316\n",
      "-1.8929738819571997\n",
      "-1.9035257600464723\n",
      "-1.899422838473627\n",
      "-1.907035273308932\n",
      "-1.8978583435428837\n",
      "-1.8923632363324496\n",
      "-1.881721608898426\n",
      "-1.890559774806252\n",
      "-1.8992233864906924\n",
      "-1.8762821682502404\n",
      "-1.897781447438377\n",
      "-1.8968873361960827\n",
      "-1.882463311864838\n",
      "-1.882467119532055\n",
      "-1.8792688466682224\n",
      "-1.9072886746795494\n",
      "-1.8872224664414814\n",
      "-1.8913542447296539\n",
      "-1.8961538300554552\n",
      "-1.899859767816409\n",
      "-1.8926034438157837\n",
      "-1.8763609532292216\n",
      "-1.8873527725287298\n",
      "-1.8970772420445232\n",
      "-1.8806374139171336\n",
      "-1.8892329133150287\n",
      "-1.8808612801040718\n",
      "-1.882425478794583\n",
      "-1.8818748910869088\n",
      "-1.8778607270127432\n",
      "-1.8948734760913069\n",
      "-1.8817415565586515\n",
      "-1.9011133078024294\n",
      "-1.8877867183830528\n",
      "-1.8904006457097473\n",
      "-1.8894818913008957\n",
      "-1.8874262722305883\n",
      "-1.8775801832862302\n",
      "-1.8889242186465898\n",
      "-1.8907082162285809\n",
      "-1.8879649365306488\n",
      "-1.8903567299064064\n",
      "-1.8902030804173826\n",
      "-1.8871630754444886\n",
      "-1.8917287204130608\n",
      "-1.8951416527790066\n",
      "-1.893895037063924\n",
      "-1.8994044247503448\n",
      "-1.8765291835205016\n",
      "-1.8977859355660671\n",
      "-1.8819546184140994\n",
      "-1.8906948112642974\n",
      "-1.8975191704221257\n",
      "-1.8964205948563726\n",
      "-1.8898301862000062\n",
      "-1.8815224447018504\n",
      "-1.8763590244742026\n",
      "-1.8935548815694208\n",
      "-1.896503675047922\n",
      "-1.8911384242625906\n",
      "-1.893509264235621\n",
      "-1.891499946866365\n",
      "-1.8828562953688015\n",
      "-1.8880378106545301\n",
      "-1.8930039486759171\n",
      "-1.888698947552322\n",
      "-1.906650841246841\n",
      "-1.8849809304730178\n",
      "-1.8792553340766447\n",
      "-1.8777209685665741\n",
      "-1.8934897382955782\n",
      "-1.9000032183786857\n",
      "-1.899467664486214\n",
      "-1.8948862900569223\n",
      "-1.901849318460176\n",
      "-1.8916437697106643\n",
      "-1.9008845174283344\n",
      "-1.8928107506044056\n",
      "-1.8919921477114476\n",
      "-1.89682977105091\n",
      "-1.898120639412677\n",
      "-1.9130531194951792\n",
      "-1.8992329867345195\n",
      "-1.883326154535842\n",
      "-1.8786687454601958\n",
      "-1.8775964832483258\n",
      "-1.8858417137194003\n",
      "-1.889668675781654\n",
      "-1.899386894940837\n",
      "-1.9053188089711086\n",
      "-1.8942105629510961\n",
      "-1.9009871847172837\n",
      "-1.8965994848326462\n",
      "-1.8773795024757929\n",
      "-1.89089216386443\n",
      "-1.8840696767945424\n",
      "-1.8896218901686233\n",
      "-1.9093222459780776\n",
      "-1.8929187792869628\n",
      "-1.8898668001888361\n",
      "-1.8940117053796057\n",
      "-1.8865782238865771\n",
      "-1.881957401119291\n",
      "-1.8881410194226715\n",
      "-1.8811340398852106\n",
      "-1.8686116950766651\n",
      "-1.8878460736625522\n",
      "-1.8937901386777587\n",
      "-1.8890053004610738\n",
      "-1.8810746985530002\n",
      "-1.8989530850126188\n",
      "-1.8911731241007939\n",
      "-1.8864902028407584\n",
      "-1.891088097898506\n",
      "-1.8898885268270482\n",
      "-1.8892376970789977\n",
      "-1.87530808160487\n",
      "-1.8897693389412895\n",
      "-1.9045560558324435\n",
      "-1.8916386756453254\n",
      "-1.8931191261522005\n",
      "-1.8901776206408742\n",
      "-1.880913737624383\n",
      "-1.8875042558691535\n",
      "-1.888846991870198\n",
      "-1.899959533698142\n",
      "-1.888001810868583\n",
      "-1.884857286887612\n",
      "-1.8874920764028298\n",
      "-1.8804010793823722\n",
      "-1.8850560542750627\n",
      "-1.8976543576628377\n",
      "-1.8920810997675455\n",
      "-1.8883329380541638\n",
      "-1.883993628553798\n",
      "-1.8987188021590535\n",
      "-1.9032525406948357\n",
      "-1.904253583993154\n",
      "-1.8686357877759887\n",
      "-1.8901726785263047\n",
      "-1.8810541890653782\n",
      "-1.8881216668547545\n",
      "-1.8837791909024924\n",
      "-1.8863801776584226\n",
      "-1.8895956281456874\n",
      "-1.8982476973840585\n",
      "-1.9038969409931408\n",
      "-1.8808915497823269\n",
      "-1.8802477723636297\n",
      "-1.8914978372871367\n",
      "-1.8902489403227418\n",
      "-1.8999365837981566\n",
      "-1.8935105076960963\n",
      "-1.9033606227463125\n",
      "-1.8904392263027212\n",
      "-1.8818385979086782\n",
      "-1.891202798124537\n",
      "-1.9038782416275168\n",
      "-1.8955192712777276\n",
      "-1.8897697709881869\n",
      "-1.9041077037979957\n",
      "-1.8938558829219352\n",
      "-1.886607902823849\n",
      "-1.8953123533667489\n",
      "-1.8979253843465482\n",
      "-1.894451794999997\n",
      "-1.895090069511412\n",
      "-1.9034556133411091\n",
      "-1.8789924110894922\n",
      "-1.900638866849926\n",
      "-1.8984884449780348\n",
      "-1.8876324203664794\n",
      "-1.9004096203132426\n",
      "-1.8883067743478275\n",
      "-1.8981077725615463\n",
      "-1.9074982073641475\n",
      "-1.90341595554309\n",
      "-1.894265322199009\n",
      "-1.9169606437472557\n",
      "-1.8839478347199323\n",
      "-1.8973899224260826\n",
      "-1.8992464024400681\n",
      "-1.8849131858336468\n",
      "-1.900277745879721\n",
      "-1.8831933977641298\n",
      "-1.8914173975957147\n",
      "-1.8926561316329389\n",
      "-1.8989312861821888\n",
      "-1.8952710247620193\n",
      "-1.8895852513264266\n",
      "-1.9015446175003439\n",
      "-1.8987136588660398\n",
      "-1.90354723559689\n",
      "-1.8925203458828541\n",
      "-1.8917636661059847\n",
      "-1.8956076121996799\n",
      "-1.896625019655795\n",
      "-1.895506110422121\n",
      "-1.8958384974847222\n",
      "-1.8972866584672943\n",
      "-1.8831625960521992\n",
      "-1.8953409417250904\n",
      "-1.9089707194868284\n",
      "-1.8877358306479426\n",
      "-1.8937217645878408\n",
      "-1.8857015973330926\n",
      "-1.8974342882959636\n",
      "-1.8883714201140749\n",
      "-1.8853034944592144\n",
      "-1.8835780440676866\n",
      "-1.8813923770792567\n",
      "-1.8778120822493602\n",
      "-1.8922668548922132\n",
      "-1.902577361960095\n",
      "-1.887150954451877\n",
      "-1.8906922036750278\n",
      "-1.9018818395336257\n",
      "-1.8921786254002009\n",
      "-1.882953018290954\n",
      "-1.8905782376362001\n",
      "-1.8845880754994626\n",
      "-1.894608930835934\n",
      "-1.899783643041192\n",
      "-1.8860137314901855\n",
      "-1.8947339400436292\n",
      "-1.8959961918068606\n",
      "-1.884137707411947\n",
      "-1.889356882839374\n",
      "-1.9010130655630992\n",
      "-1.8868983353534623\n",
      "-1.8936064998035127\n",
      "-1.892414557572787\n",
      "-1.9152934292600954\n",
      "-1.8888525598427297\n",
      "-1.8834923876892102\n",
      "-1.8986321349539734\n",
      "-1.9005680164186893\n",
      "-1.891861921460519\n",
      "-1.8767661183707833\n",
      "-1.8832955291143225\n",
      "-1.8991948833724974\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.888750612490838\n",
      "-1.8927968372080355\n",
      "-1.8825386747574715\n",
      "-1.898066767611581\n",
      "-1.895242806703866\n",
      "-1.8912909126483743\n",
      "-1.9139264788494617\n",
      "-1.8805706654178866\n",
      "-1.8860894843574525\n",
      "-1.8859187700793534\n",
      "-1.8707685448876394\n",
      "-1.884361955681225\n",
      "-1.8765581334348465\n",
      "-1.8889224676095118\n",
      "-1.8963718687390971\n",
      "-1.9112790646383262\n",
      "-1.9059629413640815\n",
      "-1.8894671282414057\n",
      "-1.8757224857421286\n",
      "-1.8967114292268885\n",
      "-1.883102724420306\n",
      "-1.8981069780159447\n",
      "-1.8914261514412116\n",
      "-1.9117013963345086\n",
      "-1.896470634488833\n",
      "-1.8752390869900075\n",
      "-1.8757328860254285\n",
      "-1.9002899174835828\n",
      "-1.8822809390603932\n",
      "-1.8921176506158237\n",
      "-1.893743138540906\n",
      "-1.8854707674103928\n",
      "-1.8980355978269334\n",
      "-1.8847349499633628\n",
      "-1.8911149747746796\n",
      "-1.8847567189756127\n",
      "-1.8869557561517243\n",
      "-1.8827745370512714\n",
      "-1.8968778940292796\n",
      "-1.9085270073690968\n",
      "-1.896865627133029\n",
      "-1.8884646842990385\n",
      "-1.8767888140531754\n",
      "-1.8980814650944224\n",
      "-1.9014053418591599\n",
      "-1.9097225645653304\n",
      "-1.8960399445063936\n",
      "-1.88622266207994\n",
      "-1.893950874991762\n",
      "-1.90179090437212\n",
      "-1.8868186934507696\n",
      "-1.8938139980183304\n",
      "-1.8869397260343703\n",
      "-1.8980600585842224\n",
      "-1.9093322519393725\n",
      "-1.883499194001279\n",
      "-1.8925264028587088\n",
      "-1.9003599048077278\n",
      "-1.8945843951208032\n",
      "-1.902859036594599\n",
      "-1.889881341980976\n",
      "-1.8868960722510326\n",
      "-1.9102322033906987\n",
      "-1.8975549587258662\n",
      "-1.9018762952483097\n",
      "-1.8783828171977763\n",
      "-1.9002626301455543\n",
      "-1.8855126881276152\n",
      "-1.8950092219741754\n",
      "-1.900373705383484\n",
      "-1.8759260973526448\n",
      "-1.8998598314796102\n",
      "-1.8931628460418093\n",
      "-1.8936386685917008\n",
      "-1.896012073057474\n",
      "-1.8958849346977362\n",
      "-1.9005863994738244\n",
      "-1.9070975544189577\n",
      "-1.8887408242688388\n",
      "-1.8880761959230994\n",
      "-1.9033665855652213\n",
      "-1.893219063548814\n",
      "-1.9031564821116582\n",
      "-1.8858106532589447\n",
      "-1.8904867914193193\n",
      "-1.889217845430934\n",
      "-1.8844308346921281\n",
      "-1.9002340220203218\n",
      "-1.8981920471912452\n",
      "-1.8982803316705867\n",
      "-1.904643363978681\n",
      "-1.8962293352081043\n",
      "-1.8851632262245117\n",
      "-1.8989358661718474\n",
      "-1.902126135709588\n",
      "-1.879819643948382\n",
      "-1.8852317853487899\n",
      "-1.884061247533761\n",
      "-1.8909067893199178\n",
      "-1.8989282780844197\n",
      "-1.896424919325185\n",
      "-1.8874668713336882\n",
      "-1.874262537329491\n",
      "-1.8952169229663118\n",
      "-1.8843607411276269\n",
      "-1.903925147800967\n",
      "-1.896020344333183\n",
      "-1.9055689459417877\n",
      "-1.9090700652348014\n",
      "-1.9059665214631565\n",
      "-1.8930570943240115\n",
      "-1.8840244430136\n",
      "-1.882083313882848\n",
      "-1.8963211308349033\n",
      "-1.8822148071693305\n",
      "-1.896926193928345\n",
      "-1.9327304467687711\n",
      "-1.907797211956426\n",
      "-1.9109886258170075\n",
      "-1.905168125918709\n",
      "-1.8899528869247213\n",
      "-1.8873296958486263\n",
      "-1.897438353186814\n",
      "-1.8893211114218074\n",
      "-1.9024708229769907\n",
      "-1.901948821489521\n",
      "-1.9066691993873361\n",
      "-1.896262773677591\n",
      "-1.8966200729682328\n",
      "-1.8876234228034452\n",
      "-1.8910893590732476\n",
      "-1.908082332396651\n",
      "-1.9067069530411964\n",
      "-1.8833649172040183\n",
      "-1.8928525227549726\n",
      "-1.8937901317798422\n",
      "-1.885014489615087\n",
      "-1.8940658229093241\n",
      "-1.8848589425891458\n",
      "-1.899283445602886\n",
      "-1.8964532633664328\n",
      "-1.9196976516165456\n",
      "-1.9017523907622231\n",
      "-1.887015851932766\n",
      "-1.8898590053222017\n",
      "-1.899866536177777\n",
      "-1.9014216874778387\n",
      "-1.9067407775841159\n",
      "-1.891617956417633\n",
      "-1.9020923226527637\n",
      "-1.9083744431720757\n",
      "-1.9061456064071844\n",
      "-1.891697432926189\n",
      "-1.8900074661562436\n",
      "-1.8987258044001778\n",
      "-1.8907941438130669\n",
      "-1.8952835018706407\n",
      "-1.9004255092722209\n",
      "-1.891173991293233\n",
      "-1.8901882007781945\n",
      "-1.887361603042054\n",
      "-1.882260910003644\n",
      "-1.892292570029857\n",
      "-1.8769225403464278\n",
      "-1.9019033342723337\n",
      "-1.8985920388108277\n",
      "-1.8927604265072793\n",
      "-1.898247028809887\n",
      "-1.8837737842492315\n",
      "-1.8897409010950472\n",
      "-1.8931911476439667\n",
      "-1.9008032035112419\n",
      "-1.8917480487614786\n",
      "-1.8915534959304485\n",
      "-1.8820081052444266\n",
      "-1.8930192143151605\n",
      "-1.90204620833218\n",
      "-1.9049699868080752\n",
      "-1.9001359950425356\n",
      "-1.8962249081090663\n",
      "-1.8814412981563966\n",
      "-1.8952386994532062\n",
      "-1.8923158676425564\n",
      "-1.8971784494821562\n",
      "-1.907145706156545\n",
      "-1.8915289797255843\n",
      "-1.8925069310210174\n",
      "-1.8921363284504948\n",
      "-1.892495653859733\n",
      "-1.8881417459216903\n",
      "-1.8936978964165097\n",
      "-1.891468370110716\n",
      "-1.8903934607085247\n",
      "-1.9100153675439806\n",
      "-1.9030740511172743\n",
      "-1.9082563041489151\n",
      "-1.8961159628018036\n",
      "-1.9037356637685174\n",
      "-1.8862287898313286\n",
      "-1.8953887677062\n",
      "-1.8910562542770375\n",
      "-1.8813236361388717\n",
      "-1.8759484486141909\n",
      "-1.9064926226819572\n",
      "-1.8994293679767003\n",
      "-1.886989091708019\n",
      "-1.8988070304696705\n",
      "-1.9019291165919556\n",
      "-1.8824551738552369\n",
      "-1.9031684766708201\n",
      "-1.8990570986574586\n",
      "-1.8828540526562465\n",
      "-1.8820015457835444\n",
      "-1.8949155160110371\n",
      "-1.9006157578029397\n",
      "-1.8845141334012947\n",
      "-1.8833903240397247\n",
      "-1.8959105410414783\n",
      "-1.8947440304483645\n",
      "-1.8952511366603266\n",
      "-1.891086582717931\n",
      "-1.8871659456494905\n",
      "-1.8918634829045566\n",
      "-1.9085548832116923\n",
      "-1.904771271598674\n",
      "-1.9054234359808444\n",
      "-1.8996050401138256\n",
      "-1.8945491753469885\n",
      "-1.8965257438461005\n",
      "-1.9094620568650877\n",
      "-1.899762482013434\n",
      "-1.8997821817644767\n",
      "-1.8999016203240657\n",
      "-1.8910289510762985\n",
      "-1.8915044023995495\n",
      "-1.891821691238224\n",
      "-1.9112024917255392\n",
      "-1.898143238624527\n",
      "-1.8927272943199287\n",
      "-1.8920013730802383\n",
      "-1.9156198294282958\n",
      "-1.8990875469976287\n",
      "-1.9045166094381223\n",
      "-1.8787980321209539\n",
      "-1.8939953840862593\n",
      "-1.8996327219783264\n",
      "-1.9067400292479997\n",
      "-1.8871166323141648\n",
      "-1.8909820507542614\n",
      "-1.8907390323014974\n",
      "-1.8841278576847826\n",
      "-1.8887770192957392\n",
      "-1.8901948875954795\n",
      "-1.903327099989315\n",
      "-1.9056097868765725\n",
      "-1.893283813714957\n",
      "-1.8905429265530742\n",
      "-1.8974078097810236\n",
      "-1.9245052179605784\n",
      "-1.919531812968743\n",
      "-1.903588540381953\n",
      "-1.8922455686931559\n",
      "-1.898376513991073\n",
      "-1.9123767564650889\n",
      "-1.9111615440933838\n",
      "-1.8946775955584079\n",
      "-1.9013283140417885\n",
      "-1.9115462697849086\n",
      "-1.911022421113092\n",
      "-1.8983487646931119\n",
      "-1.8933565606877198\n",
      "-1.8855610016925919\n",
      "-1.8873448350330349\n",
      "-1.8933339880458067\n",
      "-1.8849085516497774\n",
      "-1.8912574046870714\n",
      "-1.8993799821514794\n",
      "-1.8985053882075755\n",
      "-1.8977628278431202\n",
      "-1.882543985767616\n",
      "-1.8995583444200612\n",
      "-1.8976041273081818\n",
      "-1.9009796384558735\n",
      "-1.894758476541652\n",
      "-1.8988939729063368\n",
      "-1.8952237544648127\n",
      "-1.8905561276850031\n",
      "-1.9138080936789\n",
      "-1.917618931659987\n",
      "-1.8906457630114817\n",
      "-1.9066159503077889\n",
      "-1.9029227296057376\n",
      "-1.8980584612927565\n",
      "-1.8860486695873422\n",
      "-1.8882193516875199\n",
      "-1.9073176830951537\n",
      "-1.8987756818077837\n",
      "-1.8819678165742573\n",
      "-1.8987332061274083\n",
      "-1.8953580714734093\n",
      "-1.8925663917121287\n",
      "-1.901258224544451\n",
      "-1.8920303689085913\n",
      "-1.9058758016368067\n",
      "-1.8889785100764431\n",
      "-1.8862852964457006\n",
      "-1.8902433155413174\n",
      "-1.9003287690541126\n",
      "-1.9093191085286758\n",
      "-1.8889001082095964\n",
      "-1.9107632163335762\n",
      "-1.898292363127102\n",
      "-1.8927940983301303\n",
      "-1.882880234841462\n",
      "-1.8770983275331294\n",
      "-1.8957101894859392\n",
      "-1.9102655189175104\n",
      "-1.8962295669837657\n",
      "-1.8750854016340752\n",
      "-1.9049654424459668\n",
      "-1.9033015931309547\n",
      "-1.8897530828710671\n",
      "-1.899493182843406\n",
      "-1.8963916094010196\n",
      "-1.877734379798056\n",
      "-1.8995580219478732\n",
      "-1.8927149994222967\n",
      "-1.8975010491158302\n",
      "-1.8768922041352916\n",
      "-1.8745435975752818\n",
      "-1.8964115769848227\n",
      "-1.9032969503022208\n",
      "-1.9138348426169092\n",
      "-1.8876851640152483\n",
      "-1.8944461659550274\n",
      "-1.8898273716924103\n",
      "-1.8937771953207643\n",
      "-1.89365552422671\n",
      "-1.8954064555289978\n",
      "-1.8867432445813663\n",
      "-1.8982169466774579\n",
      "-1.9010763446611563\n",
      "-1.9018559704234863\n",
      "-1.9026750356654614\n",
      "-1.9092939324750446\n",
      "-1.8994770637782483\n",
      "-1.897806729406645\n",
      "-1.8819541110089046\n",
      "-1.9075492964029006\n",
      "-1.888471225667093\n",
      "-1.8921210394210415\n",
      "-1.8947783215559244\n",
      "-1.8933193824339951\n",
      "-1.896451990288011\n",
      "-1.9022279100268062\n",
      "-1.882763001312529\n",
      "-1.9004511899581629\n",
      "-1.891564399380869\n",
      "-1.889892767778282\n",
      "-1.8946115368288536\n",
      "-1.8951950059689253\n",
      "-1.9067188728869575\n",
      "-1.8928338744045339\n",
      "-1.8964207991484114\n",
      "-1.8957455926021891\n",
      "-1.9042166412580297\n",
      "-1.90039964811842\n",
      "-1.9076930417863958\n",
      "-1.9071673854595939\n",
      "-1.8916139212052414\n",
      "-1.890755540584867\n",
      "-1.894182125929479\n",
      "-1.9007024920401676\n",
      "-1.8857464795380185\n",
      "-1.899845262354021\n",
      "-1.8944942864217136\n",
      "-1.8929731444120919\n",
      "-1.9089452497422545\n",
      "-1.8989352626114853\n",
      "-1.8984922898091194\n",
      "-1.9015331242917983\n",
      "-1.9008346381531807\n",
      "-1.9007057732380401\n",
      "-1.8909395398225999\n",
      "-1.898733704495803\n",
      "-1.8802001936645667\n",
      "-1.906438961495906\n",
      "-1.8870237611829008\n",
      "-1.897803567737819\n",
      "-1.9014238464796707\n",
      "-1.8936909262375043\n",
      "-1.9002862956866404\n",
      "-1.8996593410188742\n",
      "-1.902901121725302\n",
      "-1.897819939330271\n",
      "-1.893971658941108\n",
      "-1.900513158964372\n",
      "-1.8834999837587247\n",
      "-1.888682066554942\n",
      "-1.8970908015804206\n",
      "-1.8873836991347943\n",
      "-1.8972637449318672\n",
      "-1.9020091182437215\n",
      "-1.9082746634810213\n",
      "-1.887674064919008\n",
      "-1.9007672763779793\n",
      "-1.893612283702499\n",
      "-1.8884781127214048\n",
      "-1.8943923341526319\n",
      "-1.8858695145392834\n",
      "-1.899778432204608\n",
      "-1.9014541582850497\n",
      "-1.9004222285151413\n",
      "-1.8778212905384697\n",
      "-1.9121014094811786\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.89570895237232\n",
      "-1.9001834096283203\n",
      "-1.8934294137790786\n",
      "-1.8926602714433804\n",
      "-1.8917357987169123\n",
      "-1.884932211500615\n",
      "-1.8977870535152601\n",
      "-1.9078423974151588\n",
      "-1.8950871956521367\n",
      "-1.8906735783436048\n",
      "-1.8935636492907908\n",
      "-1.8828523399319268\n",
      "-1.8924755770504644\n",
      "-1.8943329901825785\n",
      "-1.9178424256881588\n",
      "-1.9004477235958894\n",
      "-1.89098348311337\n",
      "-1.8972052608499221\n",
      "-1.8732100918469823\n",
      "-1.8761808205750312\n",
      "-1.892283280828094\n",
      "-1.8998419345229152\n",
      "-1.8955478332807418\n",
      "-1.8973762454597805\n",
      "-1.9041504547147206\n",
      "-1.8930441007631007\n",
      "-1.8902347975078024\n",
      "-1.8831903324476436\n",
      "-1.874914689709614\n",
      "-1.9145985765768323\n",
      "-1.9001161899363535\n",
      "-1.8917519495189512\n",
      "-1.889280070582617\n",
      "-1.9040569867690884\n",
      "-1.8882564822694894\n",
      "-1.9024128706564896\n",
      "-1.9013439728268557\n",
      "-1.89532211165505\n",
      "-1.888812755066955\n",
      "-1.8985588632017594\n",
      "-1.9032951120666373\n",
      "-1.9016217215853688\n",
      "-1.900478286848847\n",
      "-1.8917071940777923\n",
      "-1.898485537170314\n",
      "-1.9005661086993324\n",
      "-1.902166816774654\n",
      "-1.891374555414289\n",
      "-1.8928319568327145\n",
      "-1.901828937578605\n",
      "-1.8909370001249521\n",
      "-1.8934873839240458\n",
      "-1.885637550305555\n",
      "-1.9041898396857675\n",
      "-1.891725283219707\n",
      "-1.900086397311319\n",
      "-1.8986002639684898\n",
      "-1.9031538387914786\n",
      "-1.8855317151205548\n",
      "-1.8951168206312818\n",
      "-1.8844416429242115\n",
      "-1.8914239602378766\n",
      "-1.8983511236866453\n",
      "-1.8956029131910257\n",
      "-1.8952569551182914\n",
      "-1.885330139882282\n",
      "-1.8978875157389632\n",
      "-1.9067664081374252\n",
      "-1.8982479760599735\n",
      "-1.8967867942152794\n",
      "-1.8905188584292232\n",
      "-1.9007648693308627\n",
      "-1.8900093520362495\n",
      "-1.8994812497666207\n",
      "-1.8941102806666685\n",
      "-1.8941433029000385\n",
      "-1.910763513586736\n",
      "-1.8664725907347566\n",
      "-1.9035170824867012\n",
      "-1.8951409744344812\n",
      "-1.8857782831439434\n",
      "-1.8995546705586015\n",
      "-1.8904710820837343\n",
      "-1.9044532502826712\n",
      "-1.904631469400402\n",
      "-1.8934264946599213\n",
      "-1.8975186558574153\n",
      "-1.9041192431693026\n",
      "-1.9060308697280084\n",
      "-1.9110318299990259\n",
      "-1.9007917354725887\n",
      "-1.898683781466536\n",
      "-1.900789629770408\n",
      "-1.8918950394196354\n",
      "-1.9078108415844115\n",
      "-1.8929752589129256\n",
      "-1.883777455244449\n",
      "-1.8957335467915513\n",
      "-1.9025844571424837\n",
      "-1.9016833036205978\n",
      "-1.8985976572004972\n",
      "-1.8871036303599094\n",
      "-1.9093963966042358\n",
      "-1.9075148209194888\n",
      "-1.9022871932016372\n",
      "-1.8942510136706832\n",
      "-1.8810101332936617\n",
      "-1.892175787764626\n",
      "-1.8874422895310001\n",
      "-1.9018608238807975\n",
      "-1.9026750178825997\n",
      "-1.898517630684732\n",
      "-1.8912229269408725\n",
      "-1.910995064853544\n",
      "-1.8904630784462197\n",
      "-1.8938121399840844\n",
      "-1.8974313749934766\n",
      "-1.8846385191555322\n",
      "-1.8981984374797283\n",
      "-1.914981338194933\n",
      "-1.9026933284860792\n",
      "-1.8821831563886526\n",
      "-1.8742504865560379\n",
      "-1.9002671728771727\n",
      "-1.928706216642214\n",
      "-1.9056970270822289\n",
      "-1.8930348291832737\n",
      "-1.9032121779445572\n",
      "-1.903877897323286\n",
      "-1.8852396689770816\n",
      "-1.8915309806185185\n",
      "-1.9047861060679332\n",
      "-1.9074032051701963\n",
      "-1.8908109518116931\n",
      "-1.895740978970174\n",
      "-1.8972028190378833\n",
      "-1.9034355249392194\n",
      "-1.9058535549255256\n",
      "-1.8854133779236593\n",
      "-1.88656797756307\n",
      "-1.8901469394631518\n",
      "-1.9049422370858338\n",
      "-1.89906232918699\n",
      "-1.9018712897956331\n",
      "-1.90300320458315\n",
      "-1.9010699450630684\n",
      "-1.902919271774171\n",
      "-1.8929370698452408\n",
      "-1.8938470383972759\n",
      "-1.8989242897315393\n",
      "-1.891889238005981\n",
      "-1.8947201444098838\n",
      "-1.8940375144916626\n",
      "-1.906261660062063\n",
      "-1.9049552285579225\n",
      "-1.907487431103569\n",
      "-1.9065807011609532\n",
      "-1.8952067277644498\n",
      "-1.899582341493657\n",
      "-1.8943377038710072\n",
      "-1.9082800077287725\n",
      "-1.8984229333150286\n",
      "-1.8927730953922233\n",
      "-1.889383287356529\n",
      "-1.8964044973688698\n",
      "-1.8995772991933788\n",
      "-1.9012988059565084\n",
      "-1.885058178223713\n",
      "-1.9051608600684409\n",
      "-1.8911255581841717\n",
      "-1.906467542250124\n",
      "-1.899027016046686\n",
      "-1.908869999421305\n",
      "-1.8973621128187161\n",
      "-1.9074448074833936\n",
      "-1.9125001017881345\n",
      "-1.9211259535890526\n",
      "-1.8920695817098658\n",
      "-1.8901765347276354\n",
      "-1.8923089426064132\n",
      "-1.892094808644196\n",
      "-1.8973483666931816\n",
      "-1.89945882468413\n",
      "-1.8902203470973111\n",
      "-1.9005488677015507\n",
      "-1.8886181129662871\n",
      "-1.9266849076362171\n",
      "-1.9058035094355787\n",
      "-1.910399285113175\n",
      "-1.8949816060792202\n",
      "-1.9128146550364142\n",
      "-1.8949665135819609\n",
      "-1.8902528225391353\n",
      "-1.8965858289928321\n",
      "-1.900254017390035\n",
      "-1.8912769380758583\n",
      "-1.8899876882318223\n",
      "-1.8806693776033152\n",
      "-1.894223761322441\n",
      "-1.8966424195019302\n",
      "-1.905665994451794\n",
      "-1.9015241640151939\n",
      "-1.879956829163434\n",
      "-1.9057809281409641\n",
      "-1.9024525788976976\n",
      "-1.8991017815890003\n",
      "-1.8895567468654946\n",
      "-1.908541801573061\n",
      "-1.8937729582661178\n",
      "-1.891521491259489\n",
      "-1.905230961601898\n",
      "-1.8951434677232946\n",
      "-1.8997692882190726\n",
      "-1.8909897173741252\n",
      "-1.9022376202937612\n",
      "-1.9045726745630769\n",
      "-1.9005856692178495\n",
      "-1.8802067363871044\n",
      "-1.8999686734067112\n",
      "-1.8775758381998182\n",
      "-1.8837746113168699\n",
      "-1.8950050168951074\n",
      "-1.9021266452048922\n",
      "-1.8849956668634302\n",
      "-1.8910357924249581\n",
      "-1.8981686062807872\n",
      "-1.9065308585561325\n",
      "-1.8974802787682599\n",
      "-1.904591708886736\n",
      "-1.9035773122037214\n",
      "-1.8989121029727198\n",
      "-1.896070952083336\n",
      "-1.8870010259130252\n",
      "-1.888710451531449\n",
      "-1.8925017071646397\n",
      "-1.8969838423757057\n",
      "-1.892271321573966\n",
      "-1.8965546867907994\n",
      "-1.896576172647373\n",
      "-1.894322383505094\n",
      "-1.9038948855063622\n",
      "-1.890569407294648\n",
      "-1.887603448282427\n",
      "-1.884663490471292\n",
      "-1.8971614002503046\n",
      "-1.8870145770460183\n",
      "-1.8919647947271099\n",
      "-1.8936842955497335\n",
      "-1.9007181316879893\n",
      "-1.8913341524035392\n",
      "-1.8966202104670005\n",
      "-1.894123297321328\n",
      "-1.887066100687723\n",
      "-1.8859845434413192\n",
      "-1.9040931414789963\n",
      "-1.8994816276087452\n",
      "-1.8966562556740703\n",
      "-1.8718002102169986\n",
      "-1.8932541670659193\n",
      "-1.9000198394194459\n",
      "-1.8997767969516826\n",
      "-1.8907901599287684\n",
      "-1.895599430436465\n",
      "-1.9155299665041792\n",
      "-1.88926669032048\n",
      "-1.8961588687014532\n",
      "-1.890685990764784\n",
      "-1.9055387814240348\n",
      "-1.9006422135878895\n",
      "-1.8797594750715323\n",
      "-1.904874685809804\n",
      "-1.9148012203826514\n",
      "-1.909868176503985\n",
      "-1.9119824945008381\n",
      "-1.8995271020743287\n",
      "-1.9002613534061668\n",
      "-1.8968583663952363\n",
      "-1.8985292649451468\n",
      "-1.8893952876637574\n",
      "-1.8972191500706055\n",
      "-1.8861621331855423\n",
      "-1.9100778283772377\n",
      "-1.8998629278200463\n",
      "-1.8988288026580895\n",
      "-1.893399981316593\n",
      "-1.912243835596989\n",
      "-1.9024701036076634\n",
      "-1.9079309669762474\n",
      "-1.8996964152884117\n",
      "-1.8936689152119337\n",
      "-1.8918085126474478\n",
      "-1.8881396870952147\n",
      "-1.892836225193059\n",
      "-1.9013261904122896\n",
      "-1.9016563972710658\n",
      "-1.899777382381279\n",
      "-1.8911900604752652\n",
      "-1.8982605928374587\n",
      "-1.896158742604129\n",
      "-1.892677100309862\n",
      "-1.9056598297861918\n",
      "-1.9004072292992256\n",
      "-1.9146224518548753\n",
      "-1.9150614005025497\n",
      "-1.8939011690562242\n",
      "-1.895402359804201\n",
      "-1.8922137912697825\n",
      "-1.9068895435740454\n",
      "-1.8934831324278512\n",
      "-1.9001551087171724\n",
      "-1.8952390553842258\n",
      "-1.8987316442854218\n",
      "-1.9017650165558566\n",
      "-1.9050347405123351\n",
      "-1.903207683658267\n",
      "-1.9012976279949267\n",
      "-1.9128615442396741\n",
      "-1.8968246351374263\n",
      "-1.9076825117154375\n",
      "-1.9104726064140114\n",
      "-1.8941045793500886\n",
      "-1.8973969033641835\n",
      "-1.9095608600797898\n",
      "-1.9000157585796922\n",
      "-1.9034240430248808\n",
      "-1.8947161819103724\n",
      "-1.8930114918583307\n",
      "-1.894194647913499\n",
      "-1.887520552405119\n",
      "-1.8923336746406871\n",
      "-1.9100814705333466\n",
      "-1.894133158873862\n",
      "-1.8895166832278854\n",
      "-1.8747609825794322\n",
      "-1.921160937271344\n",
      "-1.887885393009859\n",
      "-1.8882810176167668\n",
      "-1.8940983109526472\n",
      "-1.882031415182692\n",
      "-1.8860821277693787\n",
      "-1.8958032313268744\n",
      "-1.8923838751139082\n",
      "-1.8926323386346757\n",
      "-1.8912945329501685\n",
      "-1.88998200823824\n",
      "-1.8980857342554631\n",
      "-1.9032922815955713\n",
      "-1.9000665892084125\n",
      "-1.9048661053471705\n",
      "-1.9019863803321315\n",
      "-1.904934113232113\n",
      "-1.9134416967755072\n",
      "-1.908196676691308\n",
      "-1.9060817463075765\n",
      "-1.8918110667058419\n",
      "-1.8978890161648465\n",
      "-1.9052257644333292\n",
      "-1.9126802214151426\n",
      "-1.8954895324197647\n",
      "-1.8985517122335065\n",
      "-1.898859890482714\n",
      "-1.904550243279081\n",
      "-1.8966797646161013\n",
      "-1.8873484984651374\n",
      "-1.9023893248319328\n",
      "-1.8981079995249712\n",
      "-1.8961402821803186\n",
      "-1.8918697152091075\n",
      "-1.8964995530253226\n",
      "-1.90923471782454\n",
      "-1.903472188121929\n",
      "-1.918026156271546\n",
      "-1.893429860636519\n",
      "-1.888188203477658\n",
      "-1.9027281677911183\n",
      "-1.9091464941917304\n",
      "-1.8890433450604576\n",
      "-1.8906572039088974\n",
      "-1.9051908723446476\n",
      "-1.8894382551854647\n",
      "-1.9080979433467329\n",
      "-1.8875436845485396\n",
      "-1.9076902134735612\n",
      "-1.9223795813407771\n",
      "-1.893482969901969\n",
      "-1.8821505095301947\n",
      "-1.8996973353711157\n",
      "-1.894666600278017\n",
      "-1.9192778016131955\n"
     ]
    }
   ],
   "source": [
    "res_total = optimizer.minimize(fun = objective_function_total, x0 = optimal_params_0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "d0ca7fb9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Dist 1\n",
    "optimal_params_total_0 = res_total.x\n",
    "plt.plot(real_prob[0], '-o', label = 'Real Dist', color = 'deepskyblue', linewidth=4, markersize=12)\n",
    "gen_data_total_0, gen_probs_total_0 = get_gen_outputs(optimal_params_total_0, device_backend, 0)\n",
    "plt.bar(gen_data_total_0, gen_probs_total_0, color = 'royalblue',width=.8, label = 'Firt Noisy Dist')\n",
    "plt.xlabel('x')\n",
    "plt.ylabel('p(x)')\n",
    "plt.xticks(np.arange(0,16,1))\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n",
    "#Dist 2\n",
    "optimal_params_total_1 = res_total.x\n",
    "plt.plot(real_prob[1], '-o', label = 'Real Dist', color = 'deepskyblue', linewidth=4, markersize=12)\n",
    "gen_data_total_1, gen_probs_total_1 = get_gen_outputs(optimal_params_total_1, device_backend, 1)\n",
    "plt.bar(gen_data_total_1, gen_probs_total_1, color = 'royalblue',width=.8, label = 'Second Noisy Dist')\n",
    "plt.xlabel('x')\n",
    "plt.ylabel('p(x)')\n",
    "plt.xticks(np.arange(0,16,1))\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "7da089ba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1591.6x806.68 with 1 Axes>"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "quantum_circ_1 = QuantumCircuit(5,4)\n",
    "quantum_circ_1.append(generator_ansatz(res_total.x, 1).decompose('crz'),[0,1,2,3,4])\n",
    "quantum_circ_1.measure(quantum_circ_mitigate_0.qubits[:-1], quantum_circ_mitigate_0.clbits)\n",
    "quantum_circ_1.decompose().draw('mpl')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "d52e9866",
   "metadata": {},
   "outputs": [],
   "source": [
    "import mitiq\n",
    "from mitiq import ddd\n",
    "\n",
    "def get_gen_outputs_mitigate(params, backend, distVal, rule):\n",
    "    quantum_circ = QuantumCircuit(5,4)\n",
    "    new_circuit = mitiq.ddd.insertion.insert_ddd_sequences(generator_ansatz(params, distVal).decompose('crz'), rule)\n",
    "    quantum_circ.append(new_circuit,[0,1,2,3,4])\n",
    "    quantum_circ.measure(quantum_circ.qubits[:-1], quantum_circ.clbits)\n",
    "    result = execute(quantum_circ, backend, shots = 10000).result()\n",
    "    \n",
    "    counts = sorted(result.get_counts().items())\n",
    "    counts_data = result.get_counts()\n",
    "    gen_data = []\n",
    "    gen_probs = []\n",
    "    for c in sorted(counts_data.items()):    \n",
    "        gen_data.append(int(c[0],2))\n",
    "        gen_probs.append(c[1]/10000)\n",
    "        \n",
    "    diff = np.setdiff1d(data_grid1, gen_data)\n",
    "    \n",
    "    for i, n in enumerate(diff):\n",
    "        gen_data = np.insert(gen_data, int(n),n)\n",
    "        gen_probs = np.insert(gen_probs, int(n), 1e-4)\n",
    "        \n",
    "    return gen_data, gen_probs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "16ea7be1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.4442374641018945\n",
      "-1.6029665994892728\n",
      "-1.577359398165561\n",
      "-1.484956201557869\n",
      "-1.4882875361888246\n",
      "-1.5302878188162858\n",
      "-1.4994842532743167\n",
      "-1.4484338845760005\n",
      "-1.577913049160813\n",
      "-1.4905840741477985\n",
      "-1.5312765951992686\n",
      "-1.4792621258358079\n",
      "-1.563284568305536\n",
      "-1.5481043095562779\n",
      "-1.4549769691179928\n",
      "-1.521392127229786\n",
      "-1.5117256726262491\n",
      "-1.6458804826810214\n",
      "-1.5298276242718145\n",
      "-1.6048016416408122\n",
      "-1.6083555183225886\n",
      "-1.4978108900339198\n",
      "-1.4106092881311172\n",
      "-1.5893699138147264\n",
      "-1.5995547378882742\n",
      "-1.5293524576773119\n",
      "-1.58830608511091\n",
      "-1.5484948504821934\n",
      "-1.5569335745183897\n",
      "-1.5893736347869711\n",
      "-1.5639018636059403\n",
      "-1.6312157301168564\n",
      "-1.5862046820666968\n",
      "-1.5501300936207314\n",
      "-1.6174081746947913\n",
      "-1.4248638668114695\n",
      "-1.539209954317493\n",
      "-1.5107971951664223\n",
      "-1.512882888651092\n",
      "-1.515725680733317\n",
      "-1.6246703199199657\n",
      "-1.5839205210844096\n",
      "-1.5302728203075888\n",
      "-1.6147210032498007\n",
      "-1.5871593169529208\n",
      "-1.5873522802275675\n",
      "-1.542148109932072\n",
      "-1.5154610622016638\n",
      "-1.606605229730163\n",
      "-1.6252922719446457\n",
      "-1.489228473335806\n",
      "-1.5245598302243022\n",
      "-1.3549527349406243\n",
      "-1.4320969738912432\n",
      "-1.3489376757219507\n",
      "-1.313887453930668\n",
      "-1.3382021956757169\n",
      "-1.3871352956210599\n",
      "-1.2872768928403593\n",
      "-1.415715458669211\n",
      "-1.3925648625140468\n",
      "-1.3694597630012606\n",
      "-1.396211178760412\n",
      "-1.3253906086072529\n",
      "-1.5552594860590436\n",
      "-1.2313663116323879\n",
      "-1.1023092103583705\n",
      "-1.2411794005745986\n",
      "-1.4467840371779481\n",
      "-1.1313081406695566\n",
      "-1.2214822657613742\n",
      "-1.348354502796921\n",
      "-1.2322252053148113\n",
      "-1.2173594115644046\n",
      "-1.3115419821967291\n",
      "-1.1615022648253024\n",
      "-1.531154423318076\n",
      "-1.3894227132597887\n",
      "-1.50822902591951\n",
      "-1.5202777255773627\n",
      "-1.4297443922059974\n",
      "-1.6109200226707299\n",
      "-1.6511678337458613\n",
      "-1.5341442021500606\n",
      "-1.6786060625377734\n",
      "-1.5640928331150572\n",
      "-1.6258145449874926\n",
      "-1.6476715845228962\n",
      "-1.5775544077525039\n",
      "-1.589079390754577\n",
      "-1.6253117635895378\n",
      "-1.619439679417124\n",
      "-1.6275133867535359\n",
      "-1.6060875727702282\n",
      "-1.6062478580847646\n",
      "-1.6028503142247716\n",
      "-1.609231717011109\n",
      "-1.585471360238229\n",
      "-1.5569955363402976\n",
      "-1.6575391201802123\n",
      "-1.6046688346144224\n",
      "-1.5453802072385507\n",
      "-1.557779906900194\n",
      "-1.6678591995210643\n",
      "-1.654655214886791\n",
      "-1.6655062502478006\n",
      "-1.5585941988126313\n",
      "-1.7423461101047188\n",
      "-1.691623673631641\n",
      "-1.602863543729058\n",
      "-1.7162791447001435\n",
      "-1.5216727623621806\n",
      "-1.5854491001761093\n",
      "-1.644516630493177\n",
      "-1.6384035083776585\n",
      "-1.5601349504285311\n",
      "-1.6928314928269432\n",
      "-1.5998952997134621\n",
      "-1.6020396383192639\n",
      "-1.6444065602691018\n",
      "-1.632927296656284\n",
      "-1.6867751836000147\n",
      "-1.6886625733622669\n",
      "-1.6658675875260398\n",
      "-1.6169034691202726\n",
      "-1.705849148951097\n",
      "-1.6035699811610615\n",
      "-1.6805180782058609\n",
      "-1.6915084124649011\n",
      "-1.6607317136363178\n",
      "-1.7440730733259362\n",
      "-1.668113789993217\n",
      "-1.695681496490836\n",
      "-1.7078488657494\n",
      "-1.6747826999264375\n",
      "-1.7463030218652698\n",
      "-1.7298633520616697\n",
      "-1.7272013830710065\n",
      "-1.7373648802556303\n",
      "-1.6758531473126943\n",
      "-1.7354417893833296\n",
      "-1.7096563056140526\n",
      "-1.6523164755501765\n",
      "-1.728680453417844\n",
      "-1.6937056820699765\n",
      "-1.7078434439849035\n",
      "-1.7143393882453726\n",
      "-1.7274172150990998\n",
      "-1.7091612485134313\n",
      "-1.7064230439453238\n",
      "-1.6532540141580234\n",
      "-1.8132472733900011\n",
      "-1.6282615204414257\n",
      "-1.8210067390359739\n",
      "-1.6964944061320018\n",
      "-1.7828525405964593\n",
      "-1.8027583482461074\n",
      "-1.756572338731719\n",
      "-1.8723552006123403\n",
      "-1.6941001540485434\n",
      "-1.8616165094690387\n",
      "-1.857549015066637\n",
      "-1.8627943771152586\n",
      "-1.8577868094186707\n",
      "-1.8813330327857312\n",
      "-1.7934585024801901\n",
      "-1.8684898073323135\n",
      "-1.8554344041688147\n",
      "-1.886717743929565\n",
      "-1.7998165229668033\n",
      "-1.8544588861708897\n",
      "-1.8483333965931084\n",
      "-1.8115981105390575\n",
      "-1.8704218101433852\n",
      "-1.8670975518107649\n",
      "-1.8241822102798233\n",
      "-1.831135250641231\n",
      "-1.8828530147698102\n",
      "-1.9111362577893454\n",
      "-1.8515739110365463\n",
      "-1.865122387555874\n",
      "-1.8548294874689997\n",
      "-1.8667275841235091\n",
      "-1.8404230969355402\n",
      "-1.8519621590871822\n",
      "-1.8800071124207762\n",
      "-1.8653873901282556\n",
      "-1.8396146086093992\n",
      "-1.8166101156860393\n",
      "-1.8929265203516077\n",
      "-1.9035793773796692\n",
      "-1.862525150299903\n",
      "-1.8267006686055023\n",
      "-1.8917757888288025\n",
      "-1.8661933285731291\n",
      "-1.889250748601579\n",
      "-1.8557789222754901\n",
      "-1.864090335145094\n",
      "-1.9060043598057381\n",
      "-1.8865368609850766\n",
      "-1.8234458379655942\n",
      "-1.8709528616345539\n",
      "-1.8833180806815402\n",
      "-1.9077690119797879\n",
      "-1.8870669293166542\n",
      "-1.8451904640235615\n",
      "-1.8687135943775561\n",
      "-1.8389689554828403\n",
      "-1.874304652259283\n",
      "-1.8634423020244062\n",
      "-1.8624667247121\n",
      "-1.8819730719574093\n",
      "-1.8413610566113419\n",
      "-1.9095885469500697\n",
      "-1.8731471717107613\n",
      "-1.8586984204917998\n",
      "-1.8701360667164635\n",
      "-1.8999871620447202\n",
      "-1.8543781115990856\n",
      "-1.9084992172314492\n",
      "-1.8780332721843034\n",
      "-1.8980259402982278\n",
      "-1.8984702456295204\n",
      "-1.8733663111425343\n",
      "-1.892944310133449\n",
      "-1.8736469909704134\n",
      "-1.8521112778832098\n",
      "-1.918187183256882\n",
      "-1.9003361783219557\n",
      "-1.8911604976110263\n",
      "-1.9063863364958247\n",
      "-1.8757065558483084\n",
      "-1.9036258988327694\n",
      "-1.8953381207523592\n",
      "-1.9136439688957019\n",
      "-1.8843479533105567\n",
      "-1.9064955470782183\n",
      "-1.8992501470905179\n",
      "-1.8827881926487442\n",
      "-1.9045081308386238\n",
      "-1.9115653115429212\n",
      "-1.9013980183108274\n",
      "-1.9127943936864793\n",
      "-1.8968497257641563\n",
      "-1.9359092676929879\n",
      "-1.8863661164976775\n",
      "-1.8945280300167109\n",
      "-1.9021041070759828\n",
      "-1.9109100634632499\n",
      "-1.9314582256007307\n",
      "-1.9199356990218068\n",
      "-1.9093254353628333\n",
      "-1.901429518837224\n",
      "-1.906383295929504\n",
      "-1.9296294924686543\n",
      "-1.8848213452046712\n",
      "-1.892328630413418\n",
      "-1.8886838237182664\n",
      "-1.9313181993272126\n",
      "-1.9033101794894431\n",
      "-1.9282679127179425\n",
      "-1.9057694364948583\n",
      "-1.8883309293275956\n",
      "-1.9195779963252806\n",
      "-1.9287873067419474\n",
      "-1.9155789679031248\n",
      "-1.91495609474645\n",
      "-1.9000761849894943\n",
      "-1.9189930723119142\n",
      "-1.8988696002277523\n",
      "-1.8669471097834474\n",
      "-1.920349993397993\n",
      "-1.870576238391033\n",
      "-1.913188759309015\n",
      "-1.9207642878187023\n",
      "-1.9085742358302835\n",
      "-1.915322698587678\n",
      "-1.914559688818531\n",
      "-1.8746304483560712\n",
      "-1.8895780405447646\n",
      "-1.931707667359472\n",
      "-1.8881640814805833\n",
      "-1.9123646557407747\n",
      "-1.9125298251092882\n",
      "-1.8962945347663402\n",
      "-1.9121254916600714\n",
      "-1.893613452424951\n",
      "-1.909897485388428\n",
      "-1.9129619078549742\n",
      "-1.92518327657972\n",
      "-1.9242006064937835\n",
      "-1.9165532466907975\n",
      "-1.9224467922557404\n",
      "-1.9237255135157425\n",
      "-1.9062117230634128\n",
      "-1.9081106383930215\n",
      "-1.9145689657715284\n",
      "-1.9185354203518714\n",
      "-1.9203295131527036\n",
      "-1.8881816102752789\n",
      "-1.9082259392576475\n",
      "-1.9066885975002414\n",
      "-1.9172052322778352\n",
      "-1.914552605705269\n",
      "-1.902495610027752\n",
      "-1.9305360300213588\n",
      "-1.9249879174021332\n",
      "-1.9188954876730717\n",
      "-1.926255179435744\n",
      "-1.9283007045505531\n",
      "-1.8974289957037662\n",
      "-1.881641925488234\n",
      "-1.901719083883721\n",
      "-1.9444563771623504\n",
      "-1.9476594476412041\n",
      "-1.9252729778156756\n",
      "-1.8987921555785108\n",
      "-1.918119445501509\n",
      "-1.9158933061766363\n",
      "-1.9145438482004198\n",
      "-1.911887770105568\n",
      "-1.8965746273856317\n",
      "-1.910469658217907\n",
      "-1.9125639997439974\n",
      "-1.9402697652492407\n",
      "-1.944482284162528\n",
      "-1.924152691305689\n",
      "-1.9219965855033783\n",
      "-1.9085059203054642\n",
      "-1.9256355309773565\n",
      "-1.9142646137724162\n",
      "-1.899666205223792\n",
      "-1.9382448959032197\n",
      "-1.9400451463852164\n",
      "-1.9077002496819198\n",
      "-1.917637331141242\n",
      "-1.9273816250829903\n",
      "-1.940884403997861\n",
      "-1.8839179913168174\n",
      "-1.8960663386570324\n",
      "-1.9387220224643682\n",
      "-1.925173336067727\n",
      "-1.8950261702357145\n",
      "-1.895831213906174\n",
      "-1.943839754888332\n",
      "-1.9326417586602613\n",
      "-1.938409029621542\n",
      "-1.939692832679488\n",
      "-1.9209641777295148\n",
      "-1.9257246498465632\n",
      "-1.9227695920686234\n",
      "-1.9109879475559644\n",
      "-1.910940242779304\n",
      "-1.9175710073469154\n",
      "-1.932454178210637\n",
      "-1.9301960674964065\n",
      "-1.9224291439898362\n",
      "-1.9176659976978923\n",
      "-1.9247114427471126\n",
      "-1.9012789873732376\n",
      "-1.9031554896473466\n",
      "-1.924036726496438\n",
      "-1.9436742779239762\n",
      "-1.93054421634828\n",
      "-1.907913803928922\n",
      "-1.9403945323419207\n",
      "-1.8833803095105148\n",
      "-1.9213205476699216\n",
      "-1.9195639987184951\n",
      "-1.9261920214500157\n",
      "-1.9224290023603863\n",
      "-1.9260073259148522\n",
      "-1.9086222667586645\n",
      "-1.916558396089867\n",
      "-1.9361125561717576\n",
      "-1.941769629930675\n",
      "-1.929397700011263\n",
      "-1.9093992272303941\n",
      "-1.891701365151142\n",
      "-1.8999701429049782\n",
      "-1.9323644780693334\n",
      "-1.945777348094115\n",
      "-1.9042875378052875\n",
      "-1.8952318915065969\n",
      "-1.94861217923407\n",
      "-1.9464193873165008\n",
      "-1.933200203948039\n",
      "-1.9252698336973217\n",
      "-1.9147752134705913\n",
      "-1.945647951284826\n",
      "-1.8930375093986833\n",
      "-1.9159987088563788\n",
      "-1.922380074027861\n",
      "-1.8834662397999105\n",
      "-1.9078640189431935\n",
      "-1.9282533825437056\n",
      "-1.9174688577741794\n",
      "-1.9436650768877284\n",
      "-1.911814325116654\n",
      "-1.9200428080166934\n",
      "-1.9288080373795726\n",
      "-1.9184454934996844\n",
      "-1.9451550006827367\n",
      "-1.9411968473450565\n",
      "-1.9236974510858178\n",
      "-1.9386190136789652\n",
      "-1.921456207686499\n",
      "-1.9332851280825951\n",
      "-1.9053461150202728\n",
      "-1.9077819108717577\n",
      "-1.8898592930952\n",
      "-1.9292662846536714\n",
      "-1.9249147913586948\n",
      "-1.945074846945183\n",
      "-1.944981151213343\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.9149357808353913\n",
      "-1.9196237423216682\n",
      "-1.9268128091447723\n",
      "-1.9368362057089108\n",
      "-1.9335015932522008\n",
      "-1.9374249809755404\n",
      "-1.9362632865217848\n",
      "-1.9149156245834598\n",
      "-1.9227365568200776\n",
      "-1.9343858246470789\n",
      "-1.9369602725611779\n",
      "-1.8988215836474531\n",
      "-1.9178040541127703\n",
      "-1.931240908558809\n",
      "-1.9275886187765263\n",
      "-1.9207719195748623\n",
      "-1.927584466770828\n",
      "-1.9013746045801272\n",
      "-1.9105973985894122\n",
      "-1.9336395071935648\n",
      "-1.9300976585539045\n",
      "-1.9139086150542681\n",
      "-1.9178719941330116\n",
      "-1.9008200626666898\n",
      "-1.926495293414708\n",
      "-1.9464570190359543\n",
      "-1.9440596731709194\n",
      "-1.9132206865640056\n",
      "-1.9195196810041928\n",
      "-1.9280894057616136\n",
      "-1.9411515670877963\n",
      "-1.922289132774313\n",
      "-1.922507299393632\n",
      "-1.942502426900956\n",
      "-1.9286027329472304\n",
      "-1.9050359382264443\n",
      "-1.9217134626743444\n",
      "-1.9370113994998062\n",
      "-1.940791556676336\n",
      "-1.9413451750170614\n",
      "-1.9265498400441832\n",
      "-1.9380393838921952\n",
      "-1.9240970056174738\n",
      "-1.9189554168155016\n",
      "-1.9217730577648937\n",
      "-1.9233390731624898\n",
      "-1.9104934383200685\n",
      "-1.9089280967959432\n",
      "-1.9201795665912347\n",
      "-1.933226351876495\n",
      "-1.9214102250343084\n",
      "-1.9160557175232429\n",
      "-1.9011823837180684\n",
      "-1.939198557811849\n",
      "-1.9187481164610496\n",
      "-1.9347584773321866\n",
      "-1.9368961644925298\n",
      "-1.9277049643924222\n",
      "-1.938722592774563\n",
      "-1.9249324337981712\n",
      "-1.939788308943033\n",
      "-1.9312287866160252\n",
      "-1.9250549357598778\n",
      "-1.9294926891495794\n",
      "-1.9281280607225388\n",
      "-1.9081985978277696\n",
      "-1.9104617969710327\n",
      "-1.926928021664287\n",
      "-1.9236075054292885\n",
      "-1.9424615135077463\n",
      "-1.9316518193410124\n",
      "-1.9259576926979058\n",
      "-1.935121324678936\n",
      "-1.9230115028811265\n",
      "-1.928681570520398\n",
      "-1.9021436780641992\n",
      "-1.9062282075657226\n",
      "-1.9286140676783028\n",
      "-1.9213148558592794\n",
      "-1.9339883690721833\n",
      "-1.9438863480088089\n",
      "-1.9265214413298157\n",
      "-1.9322831930869255\n",
      "-1.9166526132811739\n",
      "-1.9296048502000995\n",
      "-1.9144968558307331\n",
      "-1.9227134273153097\n",
      "-1.9306286426443489\n",
      "-1.9363064513211308\n",
      "-1.9296474128230259\n",
      "-1.9054627362535506\n",
      "-1.9505166265326472\n",
      "-1.94739513039174\n",
      "-1.940647938379104\n",
      "-1.9408777310901004\n",
      "-1.929109496872981\n",
      "-1.9347053615149647\n",
      "-1.9464147959794915\n",
      "-1.9261544119556357\n",
      "-1.9440391270785267\n",
      "-1.9351810803828315\n",
      "-1.9298089357568031\n",
      "-1.923287194050031\n",
      "-1.9310957257069057\n",
      "-1.9172383421238495\n",
      "-1.9000774220933145\n",
      "-1.9104195231861834\n",
      "-1.9099639214227901\n",
      "-1.9191153432555876\n",
      "-1.9148464425041\n",
      "-1.9345676095105646\n",
      "-1.9269497458359264\n",
      "-1.911812138174138\n",
      "-1.9233481523702562\n",
      "-1.9181651370491464\n",
      "-1.9450501996922762\n",
      "-1.933564760625775\n",
      "-1.9386027041314742\n",
      "-1.9339998448974898\n",
      "-1.9321195549576493\n",
      "-1.9312745312504815\n",
      "-1.941210452699964\n",
      "-1.938341269190419\n",
      "-1.915317083047187\n",
      "-1.9164411574438085\n",
      "-1.9220423556704267\n",
      "-1.9340678310778432\n",
      "-1.9098273751502055\n",
      "-1.9110125584646442\n",
      "-1.9219247108497532\n",
      "-1.9226637564927909\n",
      "-1.947514887347696\n",
      "-1.925957462190661\n",
      "-1.9467459456292024\n",
      "-1.9471436288718378\n",
      "-1.9392470147979939\n",
      "-1.935385671224068\n",
      "-1.9356155259627055\n",
      "-1.929220185648696\n",
      "-1.9481632223356682\n",
      "-1.9496711346991178\n",
      "-1.9245680633757525\n",
      "-1.9126578371547178\n",
      "-1.926028817165097\n",
      "-1.9317415495740673\n",
      "-1.9438508647318544\n",
      "-1.9451756502898507\n",
      "-1.9325883135089974\n",
      "-1.9412573416346142\n",
      "-1.9342732367688715\n",
      "-1.9310362653471824\n",
      "-1.9218841901657158\n",
      "-1.9395478147043184\n",
      "-1.94431724707493\n",
      "-1.9360350388011769\n",
      "-1.9359060475256018\n",
      "-1.9457850873606741\n",
      "-1.9462320065793\n",
      "-1.9443256360910448\n",
      "-1.9106614406133446\n",
      "-1.9086401215882354\n",
      "-1.9271953667640263\n",
      "-1.9378799513717753\n",
      "-1.927075910290972\n",
      "-1.9422238804654663\n",
      "-1.9461035891383416\n",
      "-1.9434181341001884\n",
      "-1.9348404637547292\n",
      "-1.9254081329921389\n",
      "-1.9354496935987977\n",
      "-1.9390398611339208\n",
      "-1.917195613107828\n",
      "-1.93802094118021\n",
      "-1.9273491331154973\n",
      "-1.9588196831635272\n",
      "-1.943869751628077\n",
      "-1.9505955203502792\n",
      "-1.9190261849470387\n",
      "-1.9371045591895026\n",
      "-1.934502004768785\n",
      "-1.9296327949467889\n",
      "-1.9351893655971701\n",
      "-1.9328067667108517\n",
      "-1.9440606961942213\n",
      "-1.9392334371103224\n",
      "-1.9436059075583456\n",
      "-1.9411089976034244\n",
      "-1.9405708477970383\n",
      "-1.943472854855374\n",
      "-1.9432930318767259\n",
      "-1.9396652403219128\n",
      "-1.9413118434112382\n",
      "-1.936541402032545\n",
      "-1.9375711911590905\n",
      "-1.9315120828459662\n",
      "-1.9380692466593006\n",
      "-1.9337374233401103\n",
      "-1.9212177330572455\n",
      "-1.9197876661380575\n",
      "-1.9136488411726678\n",
      "-1.9024594105802994\n",
      "-1.9226885670755498\n",
      "-1.919142635681396\n",
      "-1.9531956847972984\n",
      "-1.9340516022475314\n",
      "-1.9416572659376206\n",
      "-1.9391271564575039\n",
      "-1.9239897467179166\n",
      "-1.942013331038018\n",
      "-1.916497964183213\n",
      "-1.9100263051059105\n",
      "-1.9455612559560538\n",
      "-1.9382979249900396\n",
      "-1.9152746029163423\n",
      "-1.9212954446929689\n",
      "-1.9389038615056986\n",
      "-1.9432235418079502\n",
      "-1.935586283453033\n",
      "-1.9097088138941225\n",
      "-1.9500406165944804\n",
      "-1.9423078449212376\n",
      "-1.9242164777269517\n",
      "-1.9273298406929038\n",
      "-1.9319444467148654\n",
      "-1.9261952334462\n",
      "-1.926520503157498\n",
      "-1.9464898377954056\n",
      "-1.9313171601140846\n",
      "-1.9159269168404542\n",
      "-1.9547623077575524\n",
      "-1.9451664357212424\n",
      "-1.9343428509185816\n",
      "-1.92717545710553\n",
      "-1.9461389859236549\n",
      "-1.9526737440722557\n",
      "-1.9314514784319161\n",
      "-1.9347817981307058\n",
      "-1.943788930204641\n",
      "-1.9206876923869334\n",
      "-1.9417706365055527\n",
      "-1.950946643783646\n",
      "-1.933683408440732\n",
      "-1.9359088921901075\n",
      "-1.9478049016039172\n",
      "-1.9386524502548739\n",
      "-1.9448370682777951\n",
      "-1.9405441908677206\n",
      "-1.9397289073697201\n",
      "-1.9445990450520974\n",
      "-1.9281214476379942\n",
      "-1.9360313062238461\n",
      "-1.9369936000099808\n",
      "-1.9474657738282417\n",
      "-1.9316578467704704\n",
      "-1.9494968530356624\n",
      "-1.909749627583898\n",
      "-1.9174565325922692\n",
      "-1.933976689884621\n",
      "-1.9312296345276132\n",
      "-1.9508280076611733\n",
      "-1.9506641400368439\n",
      "-1.929869526072888\n",
      "-1.9146968213924085\n",
      "-1.923427860515767\n",
      "-1.9459394692523837\n",
      "-1.9475187427159477\n",
      "-1.942682357254927\n",
      "-1.954870639425493\n",
      "-1.9477156903946944\n",
      "-1.9249444334612347\n",
      "-1.9090684961008462\n",
      "-1.9370076657049957\n",
      "-1.9300126383728757\n",
      "-1.9052128619090383\n",
      "-1.8985257985896833\n",
      "-1.9062776046591297\n",
      "-1.9195834359561124\n",
      "-1.921719093328059\n",
      "-1.9275652566996577\n",
      "-1.942143897283744\n",
      "-1.9354978393671232\n",
      "-1.9161532073314245\n",
      "-1.9141437611498144\n",
      "-1.9411701769388565\n",
      "-1.9339185860569144\n",
      "-1.92971876656777\n",
      "-1.937594695049814\n",
      "-1.9193826827585392\n",
      "-1.9357618200437594\n",
      "-1.9324012217543496\n",
      "-1.946725151232863\n",
      "-1.9312031752888754\n",
      "-1.9293635174135195\n",
      "-1.936744980367222\n",
      "-1.9303822291390005\n",
      "-1.9446239094365367\n",
      "-1.9433787968787546\n",
      "-1.9562565242164909\n",
      "-1.9514021591520956\n",
      "-1.9257163813250717\n",
      "-1.918745258141081\n",
      "-1.9437480635057\n",
      "-1.9461741703668207\n",
      "-1.946890698267317\n",
      "-1.9542535933129543\n",
      "-1.941782819242671\n",
      "-1.9316193453475539\n",
      "-1.9483000607122563\n",
      "-1.9497077134939311\n",
      "-1.9411188978218947\n",
      "-1.9478315655787197\n",
      "-1.9418836702496285\n",
      "-1.9285922087706857\n",
      "-1.9377418113749703\n",
      "-1.9369917235306322\n",
      "-1.9530131952513545\n",
      "-1.9434869032654984\n",
      "-1.9453420445906495\n",
      "-1.9521801763924493\n",
      "-1.9453257957014016\n",
      "-1.9494784160297418\n",
      "-1.9452738647901127\n",
      "-1.9422666226263616\n",
      "-1.9193464771815534\n",
      "-1.9271815154758225\n",
      "-1.9312184985274885\n",
      "-1.9485690586522193\n",
      "-1.9327835781446696\n",
      "-1.9317913977769012\n",
      "-1.9190761715296611\n",
      "-1.916902588740398\n",
      "-1.9490393541495157\n",
      "-1.939948941412609\n",
      "-1.9179417837762829\n",
      "-1.9163295830460383\n",
      "-1.9169294809025597\n",
      "-1.914158115053469\n",
      "-1.9282858244095837\n",
      "-1.93821976352046\n",
      "-1.9431765940698842\n",
      "-1.9419138550145227\n",
      "-1.9251809947967602\n",
      "-1.9309168380302406\n",
      "-1.9523808898284765\n",
      "-1.9445285361746547\n",
      "-1.936811923832456\n",
      "-1.9358752345728178\n",
      "-1.9392216912938067\n",
      "-1.9157173493335877\n",
      "-1.9509566151372861\n",
      "-1.9446410714717532\n",
      "-1.931436826262579\n",
      "-1.9468547969240722\n",
      "-1.9371592169880718\n",
      "-1.9301003185652905\n",
      "-1.9428203158101343\n",
      "-1.9480476815728547\n",
      "-1.9281196806014629\n",
      "-1.9528700343377896\n",
      "-1.9431747384271016\n",
      "-1.9462353420929877\n",
      "-1.9347431120742566\n",
      "-1.94127714908036\n",
      "-1.9438464956432155\n",
      "-1.9395399154145012\n",
      "-1.9360418056092055\n",
      "-1.9248322612834872\n",
      "-1.9460912303921625\n",
      "-1.9417388493977041\n",
      "-1.9363051872713608\n",
      "-1.9376896307380027\n",
      "-1.9373718598508871\n",
      "-1.9243547560061631\n",
      "-1.9423012391851717\n",
      "-1.9453246427485635\n",
      "-1.953288461012006\n",
      "-1.9490288677469534\n",
      "-1.9359332829882685\n",
      "-1.9094033046446253\n",
      "-1.9448777368961725\n",
      "-1.9418828200240879\n",
      "-1.9367274246682853\n",
      "-1.9283682795383488\n",
      "-1.9257174328787336\n",
      "-1.929527115978117\n",
      "-1.9352549178477738\n",
      "-1.9366090126090132\n",
      "-1.9319051183820184\n",
      "-1.9390666521673525\n",
      "-1.9397976110001816\n",
      "-1.930932926300706\n",
      "-1.9488541302247846\n",
      "-1.9596652910442671\n",
      "-1.9435259013007804\n",
      "-1.9458468939114169\n",
      "-1.9431390284416534\n",
      "-1.9366779233605835\n",
      "-1.9286013492710845\n",
      "-1.941469054191396\n",
      "-1.91799260531277\n",
      "-1.9407292062133952\n",
      "-1.928825513916152\n",
      "-1.9292732016544383\n",
      "-1.9426419802019614\n",
      "-1.9432410422750879\n",
      "-1.947479012337773\n",
      "-1.9344802843741822\n",
      "-1.9466387897578454\n",
      "-1.9368886438927784\n",
      "-1.940313685907244\n",
      "-1.9411453657196969\n",
      "-1.9397885846981855\n",
      "-1.9328768263704252\n",
      "-1.949532568184752\n",
      "-1.9521951187401365\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.9446105878539175\n",
      "-1.934294910877529\n",
      "-1.9260114054393358\n",
      "-1.9375531358264828\n",
      "-1.9429263818903428\n",
      "-1.9377981014306063\n",
      "-1.9410270566242835\n",
      "-1.9442332247988379\n",
      "-1.9286654726585604\n",
      "-1.9342080955316971\n",
      "-1.9332844220835086\n",
      "-1.9431395809239944\n",
      "-1.9205866465279222\n",
      "-1.9304668613100917\n",
      "-1.9225486360751844\n",
      "-1.9399194003041367\n",
      "-1.9372478437406424\n",
      "-1.9465724339028099\n",
      "-1.9517662064934003\n",
      "-1.9478062915689165\n",
      "-1.9437192623426305\n",
      "-1.9415952263614498\n",
      "-1.9444666972163818\n",
      "-1.9413130580731566\n",
      "-1.9413695770755055\n",
      "-1.936916031283701\n",
      "-1.952817362091871\n",
      "-1.9518445867536123\n",
      "-1.9590792223625741\n",
      "-1.9516587432832972\n",
      "-1.9553511400118349\n",
      "-1.9492627145006578\n",
      "-1.9442098407218753\n",
      "-1.9343412145363543\n",
      "-1.9425483976805074\n",
      "-1.9521042379364881\n",
      "-1.9345921104595365\n",
      "-1.9420896679372803\n",
      "-1.9443367065177655\n",
      "-1.9488639773553575\n",
      "-1.9426963736482343\n",
      "-1.9266417962363807\n",
      "-1.9315126429678848\n",
      "-1.9365616458551282\n",
      "-1.9393016514633739\n",
      "-1.9363678040632417\n",
      "-1.9531319938996252\n",
      "-1.945278945610423\n",
      "-1.9346088857759156\n",
      "-1.9400293302291538\n",
      "-1.9338883428894689\n",
      "-1.9478442657810333\n",
      "-1.9387042080753922\n",
      "-1.9406269621492562\n",
      "-1.9416115549175736\n",
      "-1.9553511773887275\n",
      "-1.951723837450649\n",
      "-1.9537627715368466\n",
      "-1.9290102897263686\n",
      "-1.9306059101058217\n",
      "-1.937902770882051\n",
      "-1.9355496762172166\n",
      "-1.959317576487768\n",
      "-1.94825767118651\n",
      "-1.940165780878335\n",
      "-1.9289443150168548\n",
      "-1.9402127342143978\n",
      "-1.9386181309793094\n",
      "-1.9258247403469562\n",
      "-1.9273589850310526\n",
      "-1.9415681841797352\n",
      "-1.951521691095395\n",
      "-1.9307762285561385\n",
      "-1.9398776206284156\n",
      "-1.9360610426037508\n",
      "-1.935054603598855\n",
      "-1.9363610851500064\n",
      "-1.9405898813863636\n",
      "-1.9478113531413161\n",
      "-1.9483042219188187\n",
      "-1.947059182651767\n",
      "-1.9467167254948399\n",
      "-1.9386490538210457\n",
      "-1.93540422866956\n",
      "-1.9389120281507224\n",
      "-1.9516354597172634\n",
      "-1.9491204583230775\n",
      "-1.927607219710156\n",
      "-1.9339301287653496\n",
      "-1.9261668780676402\n",
      "-1.9443472839677547\n",
      "-1.9521800879494284\n",
      "-1.9517012003723269\n",
      "-1.9594301798971663\n",
      "-1.9464769370173185\n",
      "-1.9433770811515663\n",
      "-1.9380082115970128\n",
      "-1.945206072725326\n",
      "-1.9368072616574756\n",
      "-1.9518333992099328\n",
      "-1.9388581174798705\n",
      "-1.931534495877853\n",
      "-1.9129492083223698\n",
      "-1.9229137623512902\n",
      "-1.9440600308621026\n",
      "-1.9353927208935129\n",
      "-1.926924728655027\n",
      "-1.9369917098271565\n",
      "-1.9417484908179816\n",
      "-1.934348849852602\n",
      "-1.9526391210672318\n",
      "-1.9445660503927884\n",
      "-1.9488879337280642\n",
      "-1.9460007390553942\n",
      "-1.9522981444053942\n",
      "-1.9491006416514303\n",
      "-1.9225864447802319\n",
      "-1.916072826187691\n",
      "-1.9448963287060594\n",
      "-1.953115667423396\n",
      "-1.9435287124864373\n",
      "-1.9423633500787056\n",
      "-1.9260252516920557\n",
      "-1.9197578126403223\n",
      "-1.9381170520378346\n",
      "-1.935341711239024\n",
      "-1.9419923346600878\n",
      "-1.9336382231434484\n",
      "-1.934281199552374\n",
      "-1.9317286216415694\n",
      "-1.930131618248209\n",
      "-1.9186060290399616\n",
      "-1.9146146261503385\n",
      "-1.9366196346355675\n",
      "-1.9199103515797222\n",
      "-1.9297794779671644\n",
      "-1.9467600584452094\n",
      "-1.9478097678525617\n",
      "-1.9395417383777094\n",
      "-1.937951782084902\n",
      "-1.9435309675061436\n",
      "-1.947957857520846\n",
      "-1.9180551980378313\n",
      "-1.9072243779473115\n",
      "-1.9291482460077833\n",
      "-1.9278339895565568\n",
      "-1.947621301365492\n",
      "-1.9493624966807235\n",
      "-1.9356146425053193\n",
      "-1.9474685483316754\n",
      "-1.949471666329845\n",
      "-1.9423923572048756\n",
      "-1.9516130527187654\n",
      "-1.9387219193266831\n",
      "-1.9411860399094898\n",
      "-1.934762243711806\n",
      "-1.9272466704365439\n",
      "-1.9359585179453562\n",
      "-1.9404777673736369\n",
      "-1.9437395055163669\n",
      "-1.9504213618422135\n",
      "-1.9497014775452817\n",
      "-1.9523764841138667\n",
      "-1.9361717921412254\n",
      "-1.9298941127466214\n",
      "-1.9377919638372683\n",
      "-1.9347335457309456\n",
      "-1.9386681230635459\n",
      "-1.919898381121207\n",
      "-1.930444323225545\n",
      "-1.9382224107277524\n",
      "-1.9342040127603102\n",
      "-1.944091154546915\n",
      "-1.9447458360460248\n",
      "-1.948359678230202\n",
      "-1.9452797869996856\n",
      "-1.9416544124241506\n",
      "-1.9528436712202408\n",
      "-1.9300206307086691\n",
      "-1.936434854843369\n",
      "-1.9370267898481486\n",
      "-1.9419886007378195\n",
      "-1.9536383573914773\n",
      "-1.9520753122927716\n",
      "-1.9505150900684356\n",
      "-1.953737637619403\n",
      "-1.9346891669035555\n",
      "-1.919238816373762\n",
      "-1.9402191834970237\n",
      "-1.94118897497013\n",
      "-1.9433197726239297\n",
      "-1.9505098294938357\n",
      "-1.9265451080210696\n",
      "-1.9389438611231724\n",
      "-1.9401629705946473\n",
      "-1.9398339362020804\n",
      "-1.9483239866334512\n",
      "-1.9601285168598186\n",
      "-1.9326433242478465\n",
      "-1.9367336988149426\n",
      "-1.9451503504856593\n",
      "-1.9352321343254189\n",
      "-1.937896512968184\n",
      "-1.9384704450926677\n",
      "-1.9426680156334175\n",
      "-1.9476604970030926\n",
      "-1.93384598735523\n",
      "-1.9146315830093392\n",
      "-1.9403307952402429\n",
      "-1.940962738594656\n",
      "-1.9328316136917514\n",
      "-1.9420723993668303\n",
      "-1.9510861020239836\n",
      "-1.945195364938269\n",
      "-1.944590453214512\n",
      "-1.9341619865206203\n",
      "-1.9264186469158326\n",
      "-1.9299230119385695\n",
      "-1.944725514782422\n",
      "-1.9289573491876433\n",
      "-1.9382853462587173\n",
      "-1.9427892238150362\n",
      "-1.9302256682850034\n",
      "-1.9282385314120445\n",
      "-1.932895897101464\n",
      "-1.9265161794232215\n",
      "-1.9497301852608335\n",
      "-1.9435180869552262\n",
      "-1.9455243681475531\n",
      "-1.9385001935582986\n",
      "-1.9389657902801805\n",
      "-1.943939447042983\n",
      "-1.9449997447537104\n",
      "-1.9333462819818599\n",
      "-1.950447217181731\n",
      "-1.9388390642857904\n",
      "-1.9508953791595385\n",
      "-1.959896826225994\n",
      "-1.924637233732613\n",
      "-1.9426672570873549\n",
      "-1.9389237407756332\n",
      "-1.92497090326017\n",
      "-1.931157427632058\n",
      "-1.9294068188043596\n",
      "-1.951606907732978\n",
      "-1.9555100402797287\n",
      "-1.9419761143877445\n",
      "-1.9304672275170858\n",
      "-1.946954544728303\n",
      "-1.9380228043513557\n",
      "-1.9281194078120594\n",
      "-1.9173454960864447\n",
      "-1.928515036718116\n",
      "-1.9370656656394551\n",
      "-1.946050666596765\n",
      "-1.9519216416957372\n",
      "-1.9518499509052456\n",
      "-1.951279828668042\n",
      "-1.9487926513562823\n",
      "-1.9481714675802198\n",
      "-1.944525722812358\n",
      "-1.9325762855410857\n",
      "-1.948892322819653\n",
      "-1.940362180459167\n",
      "-1.9348196128256667\n",
      "-1.922785168426842\n",
      "-1.9306183068643095\n",
      "-1.9228456255697914\n",
      "-1.9295215597056166\n",
      "-1.9446998818543038\n",
      "-1.9534320911634473\n",
      "-1.9553322586623412\n",
      "-1.9164041484032128\n",
      "-1.9358210112646066\n",
      "-1.9390034736587423\n",
      "-1.9432325472593097\n",
      "-1.9496938596314606\n",
      "-1.9461051381970114\n",
      "-1.9397945826938643\n",
      "-1.939859711027081\n",
      "-1.9523924258671137\n",
      "-1.9439649588742727\n",
      "-1.9514749499541266\n",
      "-1.9541379935997263\n",
      "-1.9488524577452448\n",
      "-1.9476545553508822\n",
      "-1.9408080378786126\n",
      "-1.9378816994077166\n",
      "-1.953674266108886\n",
      "-1.9516855902385397\n",
      "-1.9554429840121885\n",
      "-1.9571513196125587\n",
      "-1.9428861984856747\n",
      "-1.9489658534174081\n",
      "-1.9375721312161303\n",
      "-1.9404467354403288\n",
      "-1.9289383480499733\n",
      "-1.9137598950255938\n",
      "-1.93023374687969\n",
      "-1.943109034359605\n",
      "-1.9320010970721573\n",
      "-1.929582201259319\n",
      "-1.931500763601261\n",
      "-1.9364901676225676\n",
      "-1.9378642335838032\n",
      "-1.9355361815391536\n",
      "-1.9432783800561422\n",
      "-1.948642556360332\n",
      "-1.9382375651010597\n",
      "-1.9362688585616603\n",
      "-1.9471826366761453\n",
      "-1.9445407937987162\n",
      "-1.952924983178913\n",
      "-1.9573733299992897\n",
      "-1.9363244848547927\n",
      "-1.9391698699430584\n",
      "-1.9330163613190434\n",
      "-1.9372567423176252\n",
      "-1.9425852814946614\n",
      "-1.9467113337835331\n",
      "-1.9335833411804533\n",
      "-1.936644179807991\n",
      "-1.9426383187186151\n",
      "-1.9401161972252834\n",
      "-1.9449796338458618\n",
      "-1.9470533571148492\n",
      "-1.943383788876191\n",
      "-1.9414293734158887\n",
      "-1.923687809931962\n",
      "-1.9280651143043241\n",
      "-1.9267359420124315\n",
      "-1.9360511400030478\n",
      "-1.9369243414083708\n",
      "-1.9538903914550905\n",
      "-1.9433836550134185\n",
      "-1.9373795931854323\n",
      "-1.937459318956174\n",
      "-1.9259759987328022\n",
      "-1.9461356468699074\n",
      "-1.9381297119702865\n",
      "-1.9395667603959248\n",
      "-1.9172310465026052\n",
      "-1.9458481391555051\n",
      "-1.9445225926119138\n",
      "-1.9540174165452693\n",
      "-1.9587822418303138\n",
      "-1.932893674406185\n",
      "-1.9312413930100996\n",
      "-1.9299437759030744\n",
      "-1.9444394487625893\n",
      "-1.9401487454155704\n",
      "-1.9338824139635298\n",
      "-1.9337947076476596\n",
      "-1.936286611455125\n",
      "-1.950534802757485\n",
      "-1.943405646930732\n",
      "-1.9478256344049132\n",
      "-1.9531837679789021\n",
      "-1.931706252240275\n",
      "-1.9365093016334591\n",
      "-1.9528323215326358\n",
      "-1.9532830844078917\n",
      "-1.9333374814055466\n",
      "-1.9334393068659117\n",
      "-1.9364086179779147\n",
      "-1.920825463647422\n",
      "-1.9231701949109201\n",
      "-1.9319245223552364\n",
      "-1.950673301474291\n",
      "-1.9530189801010722\n",
      "-1.9392232705901695\n",
      "-1.9385694192756788\n",
      "-1.9311289505967304\n",
      "-1.9413324450244778\n",
      "-1.942151856339763\n",
      "-1.9393356386591016\n",
      "-1.9427773612746948\n",
      "-1.9577247529038158\n",
      "-1.9479522352194933\n",
      "-1.9471160621758594\n",
      "-1.9376040167867319\n",
      "-1.9279807734997416\n",
      "-1.9303378127225024\n",
      "-1.9413165719257974\n",
      "-1.9492386057164333\n",
      "-1.9486367379774812\n",
      "-1.941407832035721\n",
      "-1.935865675753628\n",
      "-1.9584761054617785\n",
      "-1.9662087470653784\n",
      "-1.9369951007092439\n",
      "-1.9421670904996344\n",
      "-1.9383507437317924\n",
      "-1.9380710517745694\n",
      "-1.955861065501947\n",
      "-1.943987636750017\n",
      "-1.948293291963907\n",
      "-1.93242965051734\n",
      "-1.9517104478864724\n",
      "-1.9480247590633635\n",
      "-1.9312654639691462\n",
      "-1.933231628655058\n",
      "-1.9285585301270194\n",
      "-1.9321587063906884\n",
      "-1.9336732282169666\n",
      "-1.9448627959517548\n",
      "-1.9456843396439187\n",
      "-1.9432733419749084\n",
      "-1.9580979332716484\n",
      "-1.9496705411135122\n",
      "-1.9278901421656633\n",
      "-1.9312481099539955\n",
      "-1.9332479501334268\n",
      "-1.9309749589548981\n",
      "-1.9486701056768525\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.9411015367190494\n",
      "-1.944454649807171\n",
      "-1.940583276744576\n",
      "-1.940758923424283\n",
      "-1.9349514666523278\n",
      "-1.9335161282222961\n",
      "-1.9295020482268495\n",
      "-1.9374219091754163\n",
      "-1.9316108105474075\n",
      "-1.931820116320344\n",
      "-1.9281896296865297\n",
      "-1.9402855276014597\n",
      "-1.9360694370688265\n",
      "-1.9556245680086075\n",
      "-1.9549456842123771\n",
      "-1.9443676241884602\n",
      "-1.945377016784473\n",
      "-1.9341282076363469\n",
      "-1.9352592656019194\n",
      "-1.9517279859534367\n",
      "-1.9421280000495629\n",
      "-1.9323123000351905\n",
      "-1.9273677961638345\n",
      "-1.918755527182471\n",
      "-1.9317592722400398\n",
      "-1.9475963201924371\n",
      "-1.9527254628720383\n",
      "-1.926813409099348\n",
      "-1.9212046007474672\n",
      "-1.9389976998699119\n",
      "-1.9456355956935119\n",
      "-1.9361443932695461\n",
      "-1.9300295514614974\n",
      "-1.9429533873440856\n",
      "-1.9466863264444951\n",
      "-1.9369746801667227\n",
      "-1.9405115354922242\n",
      "-1.9527063551561537\n",
      "-1.9499756437349147\n",
      "-1.9503479519463378\n",
      "-1.9443131265981417\n",
      "-1.9419071794878326\n",
      "-1.9470713722156396\n",
      "-1.933923765920214\n",
      "-1.9328376786005592\n",
      "-1.9448123603002778\n",
      "-1.9428696367943838\n",
      "-1.9372317948712943\n",
      "-1.924068820070747\n",
      "-1.9497506973868988\n",
      "-1.94864145353703\n",
      "-1.9172099727148546\n",
      "-1.93058486091864\n",
      "-1.9405782087385521\n",
      "-1.9485851265657688\n",
      "-1.9542352843354043\n",
      "-1.9432352248805391\n",
      "-1.941959342791609\n",
      "-1.947008082020631\n",
      "-1.9388661894469488\n",
      "-1.944706064091533\n",
      "-1.9398891428470504\n",
      "-1.9565009108856666\n",
      "-1.9394205940579827\n",
      "-1.9446595740051316\n",
      "-1.9480793920110306\n",
      "-1.9526978192883608\n",
      "-1.939727545054266\n",
      "-1.9452030617013933\n",
      "-1.9354247948840264\n",
      "-1.9210614689416676\n",
      "-1.941559450965367\n",
      "-1.943939136649107\n",
      "-1.9304338738703684\n",
      "-1.9307676050654243\n",
      "-1.9396172005471373\n",
      "-1.945422993191193\n",
      "-1.9567970225026956\n",
      "-1.9450983483917998\n",
      "-1.9314306693472212\n",
      "-1.9390079891382221\n",
      "-1.9574251357206218\n",
      "-1.955865544960126\n",
      "-1.928122079131294\n",
      "-1.94201991469889\n",
      "-1.9250015742290891\n",
      "-1.9344333112788918\n",
      "-1.951796725314865\n",
      "-1.9549332197360636\n",
      "-1.944057481392142\n",
      "-1.935657703831367\n",
      "-1.9438499202667523\n",
      "-1.9363095909512928\n",
      "-1.9546726063088191\n",
      "-1.9615464718408138\n",
      "-1.947667177837808\n",
      "-1.9322894632097576\n",
      "-1.9415981115062881\n",
      "-1.9492308021351143\n",
      "-1.955479764534343\n",
      "-1.951086654656381\n",
      "-1.9535471048436834\n",
      "-1.950412692757707\n",
      "-1.942652191912062\n",
      "-1.9319872741761317\n",
      "-1.9432859209409572\n",
      "-1.9487125720286917\n",
      "-1.9315764266327475\n",
      "-1.9313362753633725\n",
      "-1.9303470831457457\n",
      "-1.9337092792833608\n",
      "-1.9457872154723348\n",
      "-1.9436703997402929\n",
      "-1.9344763363323147\n",
      "-1.9348503270542166\n",
      "-1.9351935181124054\n",
      "-1.9434499282106648\n",
      "-1.9250203019440342\n",
      "-1.932970007504095\n",
      "-1.924435107361855\n",
      "-1.9278506707519114\n",
      "-1.9440352946652404\n",
      "-1.948077396061277\n",
      "-1.952968342425745\n",
      "-1.9475267763812902\n",
      "-1.96250637817848\n",
      "-1.9508481528505748\n",
      "-1.9318426811354827\n",
      "-1.9409897982953246\n",
      "-1.9535740363435283\n",
      "-1.9509248890654332\n",
      "-1.9661891588845364\n",
      "-1.953853768847768\n",
      "-1.9381445947067952\n",
      "-1.9428685879146945\n",
      "-1.9431939494104213\n",
      "-1.946101069771181\n",
      "-1.9479892031613315\n",
      "-1.9438016577625854\n",
      "-1.934246776480446\n",
      "-1.9382847802822978\n",
      "-1.950592961531936\n",
      "-1.951649577915812\n",
      "-1.9501750533211366\n",
      "-1.948459889228069\n",
      "-1.9399697538903553\n",
      "-1.951224529005393\n",
      "-1.9454451813830023\n",
      "-1.937322709512559\n",
      "-1.9254463999800806\n",
      "-1.9410533829971097\n",
      "-1.93321616178535\n",
      "-1.9280506884672326\n",
      "-1.934526696577967\n",
      "-1.932838778215379\n",
      "-1.9305181437659644\n",
      "-1.9239173167353005\n",
      "-1.9366980729402297\n",
      "-1.9451770969588489\n",
      "-1.9268545111765993\n",
      "-1.9432167158080955\n",
      "-1.949653452892782\n",
      "-1.953632861941752\n",
      "-1.9357791757021392\n",
      "-1.9397709398088612\n",
      "-1.9509151507507714\n",
      "-1.9607367628008223\n",
      "-1.949155031613609\n",
      "-1.9446241653390761\n",
      "-1.9342760239344152\n",
      "-1.926461499111573\n",
      "-1.9476672872600385\n",
      "-1.9487639710608091\n",
      "-1.9409188403765587\n",
      "-1.9209671206966852\n",
      "-1.943899620170485\n",
      "-1.9365986607258043\n",
      "-1.9422269449640774\n",
      "-1.9349482250777836\n",
      "-1.9423529689501398\n",
      "-1.9362850904422044\n",
      "-1.918778543001645\n",
      "-1.915745768504086\n",
      "-1.9475509174397758\n",
      "-1.954156291487077\n",
      "-1.9490982300317816\n",
      "-1.9486110749748278\n",
      "-1.9381541654153729\n",
      "-1.9460724320701526\n",
      "-1.948237456696581\n",
      "-1.9497757366540494\n",
      "-1.932667029344504\n",
      "-1.936205583152262\n",
      "-1.936863798381841\n",
      "-1.9411150451069141\n",
      "-1.958166872298995\n",
      "-1.956464851846867\n",
      "-1.9433070067462195\n",
      "-1.940032427715105\n",
      "-1.9520820126392016\n",
      "-1.953728362837867\n",
      "-1.9484233941360491\n",
      "-1.9556679463526776\n",
      "-1.9343726629688325\n",
      "-1.951561703337814\n",
      "-1.944594289146851\n",
      "-1.951944380027177\n",
      "-1.9505527567428693\n",
      "-1.9538070706391515\n",
      "-1.9630853116925266\n",
      "-1.9591450595817752\n",
      "-1.9611989956404678\n",
      "-1.9620101458422432\n",
      "-1.9478028505965015\n",
      "-1.9467760860553875\n",
      "-1.946987664050932\n",
      "-1.9519292640056203\n",
      "-1.9361901578127654\n",
      "-1.926711262684073\n",
      "-1.9400237313812239\n",
      "-1.9432346068320896\n",
      "-1.939040508597465\n",
      "-1.9385781724480033\n",
      "-1.953171850823058\n",
      "-1.9511938522219494\n",
      "-1.9354501865117761\n",
      "-1.9390108320115533\n",
      "-1.9343935585233372\n",
      "-1.941787118435076\n",
      "-1.942570330771871\n",
      "-1.9427688683855475\n",
      "-1.946026403308376\n",
      "-1.9409400074454268\n",
      "-1.9547639279314648\n",
      "-1.9439335862144684\n",
      "-1.9356271772090845\n",
      "-1.9377213490652905\n",
      "-1.9430580428722386\n",
      "-1.9512943749608185\n",
      "-1.9531671381721907\n",
      "-1.9429648568195974\n",
      "-1.9417035198672483\n",
      "-1.9506171995363895\n",
      "-1.9328394632770616\n",
      "-1.935286918440193\n",
      "-1.9378044628557742\n",
      "-1.9336461409033747\n",
      "-1.934821388887381\n",
      "-1.9410171999188877\n",
      "-1.9248885143357504\n",
      "-1.9314520955758994\n",
      "-1.9510051151479615\n",
      "-1.946450802029063\n",
      "-1.9505629813415317\n",
      "-1.942119503399552\n",
      "-1.9448923449892495\n",
      "-1.953938338858559\n",
      "-1.9239224362052167\n",
      "-1.9332652098751977\n",
      "-1.9513961164026745\n",
      "-1.9507940010652918\n",
      "-1.94722022501028\n",
      "-1.9509974307493971\n",
      "-1.9400010841416029\n",
      "-1.9256739268665\n",
      "-1.957801951133689\n",
      "-1.9540574720523463\n",
      "-1.936700614927482\n",
      "-1.9466578519178328\n",
      "-1.9463457179726575\n",
      "-1.9516911511530584\n",
      "-1.9314114162875127\n",
      "-1.9484672578761946\n",
      "-1.9429202607600597\n",
      "-1.940911069892076\n",
      "-1.9394342528411532\n",
      "-1.9485843833269616\n",
      "-1.9463699619086738\n",
      "-1.9359838115510284\n",
      "-1.925250252751735\n",
      "-1.933756937064273\n",
      "-1.945939630825451\n",
      "-1.9378594805236253\n",
      "-1.9354760886287454\n",
      "-1.9485997778216517\n",
      "-1.9556983426617327\n",
      "-1.9507127488516254\n",
      "-1.9339439697851661\n",
      "-1.9340930837261676\n",
      "-1.9411959096992843\n",
      "-1.9498746203736324\n",
      "-1.930813946046508\n",
      "-1.9338532684106582\n",
      "-1.9521977773757369\n",
      "-1.9435896033301097\n",
      "-1.9214016646369632\n",
      "-1.9294576168717497\n",
      "-1.9515324045827747\n",
      "-1.9528195568752398\n",
      "-1.9577728920218407\n",
      "-1.9553375313178742\n",
      "-1.9377771342667574\n",
      "-1.921678486986252\n",
      "-1.9421192526628361\n",
      "-1.93461148769675\n",
      "-1.945298723689949\n",
      "-1.9339343991409281\n",
      "-1.9423796431727098\n",
      "-1.9466358221887166\n",
      "-1.9337585129410213\n",
      "-1.9403764809777986\n",
      "-1.9451457577355002\n",
      "-1.945477123769363\n",
      "-1.9310468538868117\n",
      "-1.9319898615676974\n",
      "-1.9338912539819608\n",
      "-1.9428860828746077\n",
      "-1.9355096437808164\n",
      "-1.9440175626605016\n",
      "-1.9247270519542286\n",
      "-1.936097338429588\n",
      "-1.9407415536581851\n",
      "-1.9475476457720624\n",
      "-1.93597742535324\n",
      "-1.9421489596573511\n",
      "-1.9435387527398706\n",
      "-1.9436779869483485\n",
      "-1.9322189472732667\n",
      "-1.9281546549438204\n",
      "-1.9412608812942183\n",
      "-1.9487494011920201\n",
      "-1.938461832647325\n",
      "-1.9457599582226153\n",
      "-1.9366622551617554\n",
      "-1.9453770142333087\n",
      "-1.9356993496588075\n",
      "-1.9435874288221475\n",
      "-1.938105484674971\n",
      "-1.9426545234765535\n",
      "-1.9499153979360595\n",
      "-1.945887216297364\n",
      "-1.9532292857915423\n",
      "-1.9411077225328586\n",
      "-1.9462348046910003\n",
      "-1.9484007069428817\n",
      "-1.9454410345654007\n",
      "-1.9318768900951082\n",
      "-1.9517806922934533\n",
      "-1.9527700291521015\n",
      "-1.9553773841609545\n",
      "-1.9527433377398005\n",
      "-1.9539012997742953\n",
      "-1.9579925565893974\n",
      "-1.9309381712658573\n",
      "-1.9231200132405415\n",
      "-1.9484178462617252\n",
      "-1.9529086099476032\n",
      "-1.9413399500893687\n",
      "-1.9453809377139606\n",
      "-1.947574863389475\n",
      "-1.9449151536397316\n",
      "-1.9200491854029185\n",
      "-1.936055538512783\n",
      "-1.9468374767892855\n",
      "-1.9461872201835444\n",
      "-1.9518229095853954\n",
      "-1.9591506611189229\n",
      "-1.947186685636272\n",
      "-1.9491563774495813\n",
      "-1.9319184829795255\n",
      "-1.937085865881858\n",
      "-1.9467531287966708\n",
      "-1.945715643423391\n",
      "-1.9368532638723095\n",
      "-1.9293628419356976\n",
      "-1.9475161913717427\n",
      "-1.9484459291645004\n",
      "-1.945384196356415\n",
      "-1.9347656470857109\n",
      "-1.9371072460997671\n",
      "-1.9477896562112045\n",
      "-1.947666926346361\n",
      "-1.9412779144125654\n",
      "-1.945604453400839\n",
      "-1.9539294081867749\n",
      "-1.950322120961172\n",
      "-1.9515375578574323\n",
      "-1.9482332583321846\n",
      "-1.9437513395358157\n",
      "-1.9424629283523207\n",
      "-1.9473600908734074\n",
      "-1.9433816544229403\n",
      "-1.9527973387326916\n",
      "-1.942838906349235\n",
      "-1.937762092624458\n",
      "-1.9524294262411706\n",
      "-1.947875581240225\n",
      "-1.9465368012503408\n",
      "-1.9318782337147438\n",
      "-1.9567043367890817\n",
      "-1.9633280879353079\n",
      "-1.9469163647605359\n",
      "-1.9482875323799083\n",
      "-1.9527274970068487\n",
      "-1.9421515092518056\n",
      "-1.9481286103025037\n",
      "-1.9449764191499461\n",
      "-1.9546692739330493\n",
      "-1.9569097826534176\n",
      "-1.9351746384101618\n",
      "-1.9560413771472227\n",
      "-1.9542927435051018\n",
      "-1.9525663569224472\n",
      "-1.942653478796685\n",
      "-1.9472556798901801\n",
      "-1.9426926575901569\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.9371477880505465\n",
      "-1.9317111958322917\n",
      "-1.9359467779010813\n",
      "-1.9243817112609962\n",
      "-1.931793839032028\n",
      "-1.938210375956896\n",
      "-1.9364412625111105\n",
      "-1.9179339448497115\n",
      "-1.9416910797521223\n",
      "-1.9506989417049265\n",
      "-1.9372935840558099\n",
      "-1.932497883248425\n",
      "-1.9319882574178586\n",
      "-1.9487358682499532\n",
      "-1.9547462186616664\n",
      "-1.926693611905651\n",
      "-1.9292416683910374\n",
      "-1.9471221511569747\n",
      "-1.9439521763385372\n",
      "-1.9435903015512865\n",
      "-1.951482955146892\n",
      "-1.9329730380866827\n",
      "-1.934244889150998\n",
      "-1.935543780303839\n",
      "-1.9290797252025844\n",
      "-1.9291706482567426\n",
      "-1.9400786609156935\n",
      "-1.9493870833510156\n",
      "-1.9522420042965023\n",
      "-1.944846768657065\n",
      "-1.9437935649096865\n",
      "-1.949201673840227\n",
      "-1.9445916653559239\n",
      "-1.937704492844757\n",
      "-1.9316408072144684\n",
      "-1.9500634994427568\n",
      "-1.944842433013907\n",
      "-1.9555841856259135\n",
      "-1.945954382820815\n",
      "-1.9526311826805594\n",
      "-1.959563060767672\n",
      "-1.9469478770874515\n",
      "-1.9477183479871543\n",
      "-1.9328516833011604\n",
      "-1.9308812045667456\n",
      "-1.9349525681718633\n",
      "-1.950695024173644\n",
      "-1.956500288834849\n",
      "-1.9525733964209286\n",
      "-1.9283276577838744\n",
      "-1.9326840178726854\n",
      "-1.9530122297147727\n",
      "-1.9439350030069165\n",
      "-1.9495840796398314\n",
      "-1.946131576330458\n",
      "-1.9435458047579939\n",
      "-1.9377836257549963\n",
      "-1.9376751794786975\n",
      "-1.9442791876844934\n",
      "-1.9373555757136245\n",
      "-1.9318387131303525\n",
      "-1.9509789747361557\n",
      "-1.9530834163179935\n",
      "-1.9426314152329285\n",
      "-1.9541270092949925\n",
      "-1.9433879031866192\n",
      "-1.9406453816822675\n",
      "-1.9347928083925663\n",
      "-1.932058527292478\n",
      "-1.9431124678700882\n",
      "-1.9270176125751493\n",
      "-1.9509143127920996\n",
      "-1.9569577951606536\n",
      "-1.9431292719799889\n",
      "-1.943885153033834\n",
      "-1.9488517663242924\n",
      "-1.9487873872105816\n",
      "-1.9499352045373772\n",
      "-1.9487167213998944\n",
      "-1.9421979429043255\n",
      "-1.9502592196566353\n",
      "-1.9330481313157377\n",
      "-1.9460878918128315\n",
      "-1.93848892095339\n",
      "-1.9445595914520841\n",
      "-1.9487613313333463\n",
      "-1.9376971135934515\n",
      "-1.9450249589052833\n",
      "-1.9533250853209938\n",
      "-1.9258943913293305\n",
      "-1.9326991917289986\n",
      "-1.9428609638754912\n",
      "-1.948035416141996\n",
      "-1.9457659873628474\n",
      "-1.9439613800899818\n",
      "-1.951634208033571\n",
      "-1.9504735619537175\n",
      "-1.9469189990003146\n",
      "-1.9410038756520165\n",
      "-1.9465555352877946\n",
      "-1.9481601894190321\n",
      "-1.935222981810908\n",
      "-1.9298721389125157\n",
      "-1.9475294603000832\n",
      "-1.9374494967408875\n",
      "-1.9584656100251352\n",
      "-1.9612495511719483\n",
      "-1.943252081492744\n",
      "-1.9426294109988038\n",
      "-1.944802368118284\n",
      "-1.946087711306145\n",
      "-1.938938180466138\n",
      "-1.9432356859125355\n",
      "-1.933015293544749\n",
      "-1.9347891720873096\n",
      "-1.949802975558352\n",
      "-1.933500997073192\n",
      "-1.9521665044076908\n",
      "-1.9448488092724197\n",
      "-1.9503026024351338\n",
      "-1.949460490540267\n",
      "-1.9329069224873203\n",
      "-1.939043512130101\n",
      "-1.9426446457933952\n",
      "-1.9487149486764133\n",
      "-1.9498820057484312\n",
      "-1.963057148463772\n",
      "-1.9251063649529874\n",
      "-1.9383402280555355\n",
      "-1.9443003232399356\n",
      "-1.9407402811148968\n",
      "-1.9465290857751865\n",
      "-1.9555284438267124\n",
      "-1.9396206397294817\n",
      "-1.9421748508166807\n",
      "-1.9548699448304803\n",
      "-1.9452892679145635\n",
      "-1.9515941745856202\n",
      "-1.9552257361186867\n",
      "-1.939143229561991\n",
      "-1.9424910902251562\n",
      "-1.9488058655585219\n",
      "-1.9420521291632813\n",
      "-1.948675272108872\n",
      "-1.9361888677881793\n",
      "-1.9430265603310248\n",
      "-1.9522332617462896\n",
      "-1.9446487484821633\n",
      "-1.9488379504962206\n",
      "-1.942234794045639\n",
      "-1.95138926520517\n",
      "-1.9441822945785625\n",
      "-1.9501291524593471\n",
      "-1.9331296199553956\n",
      "-1.9355535023026968\n",
      "-1.9532844675257706\n",
      "-1.9576152608728776\n",
      "-1.9613645360892216\n",
      "-1.9601372749570065\n",
      "-1.9264513819731772\n",
      "-1.9396008612250468\n",
      "-1.9463670539522553\n",
      "-1.9454503996193027\n",
      "-1.9439732251121016\n",
      "-1.9534427343011107\n",
      "-1.9609112826015833\n",
      "-1.9526872293518882\n",
      "-1.9650116582289763\n",
      "-1.9534165262007228\n",
      "-1.9515255677167538\n",
      "-1.9486232649577415\n",
      "-1.9547065285570082\n",
      "-1.9596599096329306\n",
      "-1.9375517079105407\n",
      "-1.9412971695665515\n",
      "-1.9531495304513964\n",
      "-1.9384015514311814\n",
      "-1.936128726049144\n",
      "-1.9373834803306824\n",
      "-1.9383578639010235\n",
      "-1.9503777983829036\n",
      "-1.956198427246529\n",
      "-1.9557518406194494\n",
      "-1.9568488908136867\n",
      "-1.956769667089325\n",
      "-1.9606609401276422\n",
      "-1.9535764286737696\n",
      "-1.9427289435040822\n",
      "-1.945731367025842\n",
      "-1.9313801905246486\n",
      "-1.9411194112448782\n",
      "-1.9530491637620262\n",
      "-1.9543228888972626\n",
      "-1.9406386740425714\n",
      "-1.9362230677809098\n",
      "-1.950303424372216\n",
      "-1.9508130987633177\n",
      "-1.9456226264070118\n",
      "-1.94936159491888\n",
      "-1.9544712469255987\n",
      "-1.9568662475612766\n",
      "-1.922425641973636\n",
      "-1.934600643574313\n",
      "-1.94820108478291\n",
      "-1.9482823948366257\n",
      "-1.946667882646917\n",
      "-1.9549363202566616\n",
      "-1.9525374662148025\n",
      "-1.9561426494046463\n",
      "-1.9270980966958513\n",
      "-1.9265434676469375\n",
      "-1.9581196425644734\n",
      "-1.9497396895983226\n",
      "-1.9405273817615094\n",
      "-1.942359047823682\n",
      "-1.9491557129107677\n",
      "-1.9436351119874768\n",
      "-1.9440923802618069\n",
      "-1.9474898887900727\n",
      "-1.9478315644014295\n",
      "-1.948635689405947\n",
      "-1.9336647309617045\n",
      "-1.9378326117787152\n",
      "-1.9353750887928634\n",
      "-1.9311075829986755\n",
      "-1.9402773553164416\n",
      "-1.946172303655461\n",
      "-1.9323366488815061\n",
      "-1.94699144369936\n",
      "-1.9542040418454745\n",
      "-1.9465624203942231\n",
      "-1.9483174552288691\n",
      "-1.9524443639263827\n",
      "-1.9304718542284574\n",
      "-1.944243593391039\n",
      "-1.937896764201606\n",
      "-1.9312556338289948\n",
      "-1.9463733163770738\n",
      "-1.9523919430908432\n",
      "-1.9471452791530282\n",
      "-1.948118356621635\n",
      "-1.950631554692033\n",
      "-1.9502013162066714\n",
      "-1.9186911080459725\n",
      "-1.9300868054736355\n",
      "-1.9288740873828394\n",
      "-1.936008498739562\n",
      "-1.928164603124923\n",
      "-1.9332007909777857\n",
      "-1.9501609959575086\n",
      "-1.9435927903124237\n",
      "-1.938276461335998\n",
      "-1.9428460312666573\n",
      "-1.9367766717865733\n",
      "-1.9429792173034588\n",
      "-1.9532860875818214\n",
      "-1.943639139307789\n",
      "-1.9272966122575788\n",
      "-1.919794639082837\n",
      "-1.9265695067514332\n",
      "-1.9308148304551176\n",
      "-1.943982097319894\n",
      "-1.952268115095411\n",
      "-1.9394522693361569\n",
      "-1.9401691221263884\n",
      "-1.9530647136064752\n",
      "-1.9567586463015738\n",
      "-1.947061390122911\n",
      "-1.9448138005505642\n",
      "-1.9490913885202978\n",
      "-1.9478058850784326\n",
      "-1.9513074047639103\n",
      "-1.9522713351737815\n",
      "-1.9447878913978438\n",
      "-1.9443451597699557\n",
      "-1.9373630402437905\n",
      "-1.9495646315002226\n",
      "-1.944273089584592\n",
      "-1.9388114799389071\n",
      "-1.9487931294924246\n",
      "-1.942705564688337\n",
      "-1.9521329884979948\n",
      "-1.9456478502378434\n",
      "-1.944957650870378\n",
      "-1.943777927861013\n",
      "-1.9550713874266796\n",
      "-1.94943546511481\n",
      "-1.926736109896615\n",
      "-1.9408467888101204\n",
      "-1.9249131624867577\n",
      "-1.9306490948665815\n",
      "-1.9270237190200992\n",
      "-1.9315392983373099\n",
      "-1.9264268481408213\n",
      "-1.9426065798352758\n",
      "-1.936743605288165\n",
      "-1.9427076849788192\n",
      "-1.9442416547962718\n",
      "-1.949533059285528\n",
      "-1.9280835687113793\n",
      "-1.9341782194994401\n",
      "-1.9459367361825386\n",
      "-1.947771825853478\n",
      "-1.9520617036605445\n",
      "-1.9514101720627677\n",
      "-1.950481129254561\n",
      "-1.9472399553137394\n",
      "-1.9443758853926645\n",
      "-1.9373081663842542\n",
      "-1.9479231158620167\n",
      "-1.9488461925727911\n",
      "-1.9365887098762005\n",
      "-1.9499389730982681\n",
      "-1.9457028145472688\n",
      "-1.928522263960192\n",
      "-1.9528951020360337\n",
      "-1.942220666268633\n",
      "-1.946833418380314\n",
      "-1.9391033453602944\n",
      "-1.9535296350235145\n",
      "-1.9325024480030029\n",
      "-1.9402380022175743\n",
      "-1.9256747955089568\n",
      "-1.9447485965645384\n",
      "-1.9477660728123607\n",
      "-1.94591017449356\n",
      "-1.9419440082928294\n",
      "-1.944142516133525\n",
      "-1.9412231298574396\n",
      "-1.943607222581583\n",
      "-1.9449666392678457\n",
      "-1.9508300026307683\n",
      "-1.9586316399462176\n",
      "-1.9466465904036685\n",
      "-1.9365039645989963\n",
      "-1.9515249976034674\n",
      "-1.9527499866045224\n",
      "-1.937715081482393\n",
      "-1.9345217457763342\n",
      "-1.9452040956125491\n",
      "-1.9341083418005387\n",
      "-1.9279634715674985\n",
      "-1.925965598787892\n",
      "-1.9556082695446637\n",
      "-1.9498171629883867\n",
      "-1.9479535070068665\n",
      "-1.9344153253754053\n",
      "-1.9470109074759663\n",
      "-1.9522875598187475\n",
      "-1.946128281087862\n",
      "-1.95361423076824\n",
      "-1.952524875426124\n",
      "-1.960853066188644\n",
      "-1.94698087607952\n",
      "-1.9590209402668077\n",
      "-1.958123369914299\n",
      "-1.9548612422881324\n",
      "-1.9489490064532147\n",
      "-1.9539001831061045\n",
      "-1.9357999145507443\n",
      "-1.938028722429085\n",
      "-1.9466123667707236\n",
      "-1.9395437133261522\n",
      "-1.9436640420263194\n",
      "-1.9437204872431368\n",
      "-1.9463486703909272\n",
      "-1.9423961963976217\n",
      "-1.9546119263774786\n",
      "-1.9489601459151642\n",
      "-1.949912407592902\n",
      "-1.9551777881080956\n",
      "-1.9526514866641496\n",
      "-1.9552243535036604\n",
      "-1.9389155942940088\n",
      "-1.939185059968715\n",
      "-1.9383571651798024\n",
      "-1.9359118498617993\n",
      "-1.9496719913093545\n",
      "-1.9534640393517229\n",
      "-1.956206394916404\n",
      "-1.9512318390415007\n",
      "-1.95233562326852\n",
      "-1.950468488522599\n",
      "-1.9459833225565117\n",
      "-1.943430885069329\n",
      "-1.9291834214427057\n",
      "-1.9443027970861522\n",
      "-1.94534853978149\n",
      "-1.9476854538630994\n",
      "-1.9757357729636096\n"
     ]
    }
   ],
   "source": [
    "def objective_function_total_mitigate(params, backend=device_backend):\n",
    "    distVal = np.arange(0,2)\n",
    "    loss = 0\n",
    "    rule = ddd.rules.xx\n",
    "    for dv in distVal:\n",
    "        gen_data_mitigate, gen_probs_mitigate = get_gen_outputs_mitigate(params, backend, dv, rule)\n",
    "        loss += -cosine_similarity(np.array(gen_probs_mitigate).reshape(1,-1),np.array(real_prob[dv]).reshape(1,-1))[0][0]\n",
    "    print(loss)\n",
    "    return loss\n",
    "\n",
    "res_total_mitigate = optimizer.minimize(fun = objective_function_total_mitigate, x0 = optimal_params_0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "22b6cf33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Dist 1\n",
    "optimal_params_total_0_mitigate = res_total_mitigate.x\n",
    "plt.plot(real_prob[0], '-o', label = 'Real Dist', color = 'deepskyblue', linewidth=4, markersize=12)\n",
    "gen_data_total_0_mitigate, gen_probs_total_0_mitigate = get_gen_outputs(optimal_params_total_0_mitigate, device_backend, 0)\n",
    "plt.bar(gen_data_total_0_mitigate, gen_probs_total_0_mitigate, color = 'red',width=.8, label = 'First Mitigate Dist')\n",
    "plt.xlabel('x')\n",
    "plt.ylabel('p(x)')\n",
    "plt.xticks(np.arange(0,16,1))\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n",
    "#Dist 2\n",
    "optimal_params_total_1_mitigate = res_total_mitigate.x\n",
    "plt.plot(real_prob[1], '-o', label = 'Real Dist', color = 'deepskyblue', linewidth=4, markersize=12)\n",
    "gen_data_total_1_mitigate, gen_probs_total_1_mitigate = get_gen_outputs(optimal_params_total_1_mitigate, device_backend, 1)\n",
    "plt.bar(gen_data_total_1_mitigate, gen_probs_total_1_mitigate, color = 'red',width=.8, label = 'Second Mitigate Dist')\n",
    "plt.xlabel('x')\n",
    "plt.ylabel('p(x)')\n",
    "plt.xticks(np.arange(0,16,1))\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "319cfde6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABMAAAAJvCAYAAACd0K2XAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAACqWUlEQVR4nOzdeXwU9f3H8fduDhJCwg0GCJcgCAESLhFEYkARLxDxQPQHlFagimJb0QK2xWrrWbGKoIiIBaUVEVBB5AqgIBBOOeQMZ7gJJOHKsfv7YyQQyJ3dnZ3J6/l47INkZnb2neG7szOf/c53HG632y0AAAAAAADAppxmBwAAAAAAAAC8iQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbC3Q7AD+bmaidCjFnNeuXVnq3bZkz92+WEo75tk8RRFeQ2oS7/vXRdGZ1TYuoY34PzPbSGnaxx+3b9XGtDTPBiqCVuHheqtJsxI916zMkjVzlyYzUBgrtmur7kOAgvBeLB7ei9bA+bl/oABWiEMp0m4TiwUllXZMOn3Q7BTwR7QNFMaqbWRjWpqWpZwyO0axWDGzZN3cQEGs2K6tmBkojBXbtRUzw7esenxtN1wCCQAAAAAAAFujAAYAAAAAAABb4xJIwAQXM6XjaVKWSyoXKFUPlwIDzE4Ff+FyScfTpfMZUoBDqlpBKl/O7FQAAAAAYF0UwAAfSTkrrdgpbTwgHU+V3FfMC3AaNz1o10Bq20AKDTYtJkySmS2t3yet2i0dOCllZOeeX7WC1Ly21KmxVLOiORkBAAAAwKoogJVRq3+Zp69XvK91Oxfq0a6jJEmp506qUoUaeqjLcwoIoGl4SkaWNHejtPSX3EWvK2W7pP0njcc3G6T7WksdG0kOhy+TXkb78K1NB6QvVktpF/Jf5mS6tGy78WjbQLq/jRRmUq8w2gcAAADgGRxb+w5bsoxq37SHygWFalfyevXrNjpn+qhJd+vEmUMadv97JqazjxNp0ocJ0rHUoj/nYpZRDNlyUOrf2bhE0tdoH76R7TL+r3/aXbznJSZJO45Iv+0i1a3qnWwFoX0AAAAAnsGxte8wCD5yqV+zuTbtTjA7hi2cSpfeXVC84teVtiZLHy4xepD5C9qH57jc0rQVxS9+XZJ6Xnp/kXTAj+64TfsAAAAAPINja8+jAIYcmVkZ2rgnQQ/GPWd2FMtzuaQpP0hnzue/zNh+xqMgu48Zl0T6A9qHZy37RVq3r+BlCmsjFzKlycuMmyqYjfYBAAAAeAbH1t7BJZBl3MXM81qyYbrOXUjV3FUT9bu7X1dMo9vMjmV5Cb9I+056Zl3LtksxdaWGNTyzvuKgfXjHiTTpm42eWdeps9LXG6Q+7TyzvuKgfQDwJLfbuAGI0yEFcWdkwFRZ2VK2WwoOMG9MWsCT3G7jplOSFOynVRCOrb2PHmAeNuPlOK2e9XKRp5utXFCobot5RHd3eEJP935fr/+3v85fTM+ZP3/NJ3rp0z5atG6api95Tc+819HEtNaQlS0t2urZdS7Y4tn1FRXtwzuWbDPaiaes3CWlFdDb0FsKax/LNs3Qwy9FatmmGZKkU6lH9NwHXbV+12Lfh82H64cVynrxr8q8+z5lfzhJ7kPJZkcqkDszU5lDnlL2BxNzTc/+apYyH+svd3p6Ps80jxUzw7eyso0vjl6ZIz3/X+m56dLY+dK6vcYJiz+yaru2am74zqYDxhAef5puvB9fmiUt2uJfQ3JczYrt2oqZrSrbJf2wQ3r1G2nEf43Hm3Ol1XuMIUn8iR2Orf2dpQpg69ev1+DBg/Xuu+/qrbfe0htvvKGFCxeaHcs2mkS108nUZP2ctDxnWsWwanrx8S8UH/uo1u74XsP7fGhiQmvYuF86e9Gz6/wl2eg1ZCbah2dcyDQGsfekbFfJxxLzlLzax60t++jJXu9q1bZvJUnJJ3dp2P3jFNso3qyY13De0lHOPg9IFSsq4IlBctSuZXakAjmCghT4wnNyfTNXrvUbJEnupCS5Pp6igBF/kqNCBXMD5sGKmeE7GVnGeIaz1hp3u71k30np0x+lLxP9swhm1XZt1dzwja/XSx8vk/Ycvzwt5ZzR0/y9BcYxjD+yYru2YmYrysqWPloqzViTe1zmQ6elz1YaD38rgl1i1WNrf2eZAlhiYqJ69+6t0aNHa9iwYWrYsKFGjhyp9u3b68MPP9TkyZP1yiuvaNmyZWZHtbQKIZW0J9m4Niv5xG51aHaPHA6HZq8YpxYNOqvBddEmJ/R/vxzx/DrdknYe9fx6i4v2UXr7Thh3+vS07V5od8V1dfuQjA/q1HMntXbHAh07vV91azQ1M6ItOOrXk/M3/ZX95ttynzqlrFffkLPnvXK2bGF2tHxZMTN849uNl0+2rzwHuVT0+mFH4eMlmsWq7dqqueFdmw9evoIhr6Lz/lPS7HW+zVQcVmzXVsxsNQu2SNt+7dyf12dMYpK0cqfPYxUZx9aeZ5kC2KBBgzRgwABFRUVJklJSUtSmTRudPn1an332mQYOHKhnnnlGw4YNMzmpNaz+ZZ5mLPuXzqQf18Rvn9fx0wclScPuH6cte3/Ud2sm69xFo8vR0ZR9WrxumvrGj9SZsyfMjG0JBz009tfV9ntpvXmhfXiPt+7aePCU777BKk77kKRhvd7Tv2cOVecWfXwTsAxw9uopR90oZQ1+UgoIkLP/42ZHKpQVM8O7LmYal3AXxCHjpiH+yqrt2qq54T3Lthc+1tfqPdI5D1/l4ElWbNdWzGwVWdnGlygFcUhaut38nsYcW/uOnw7/lltiYqI2bdqkqVOn5kxbsmSJ4uPjtXz5crVu3VqSVKFCBbndbh08eFB16tQpcJ2OIo7m+MCoJapzY1yx8q6e/YrWzn0z17TMC+mqG92tWOtZujRBT99RskHv3hyyRK2uj8t3fvumPdS+aY9rpsfFPKy4mIdzTfv3zN9raM+xCgoM1qZty9S5Re8CM7frW7YH6hv8wSmFhFXO+b2wOz3mN3/4tNy/fzbjWz3S4Z5Spiu8bUjeax8SbSSu/3tqdfuTuaZ5oo1cyJRCwyoq43xq3gsXgyf3H5JUo3JdhYVWUlBgcKGvXZr2EfDGq3K2almi55ZGQkKCHO06lOi5Jc3scDjkaNlC7rXr5HzkITmCgoq9Dl/nNjsz/E/tpreqz+ilBS7jlnE5ZFC58srK8O5gh1Zs11bdh8DPOBwaNiVTTmfBd5/IdknNO9ytvRvmejWOWe2a96K9VKvbSv3+saHAZdwyLo2sUCVS505793KKgo6v/fXY2ircxahgWqIH2O7duxUWFqbo6MuXV10qgB0+fFhhYWE50yMiIpScbO4gxu17jtLQD0/netS64RZTM5XU4vWfK+3cKR05laSZy8dqyvwXzY7k9xwO77ytvLXe0qB9FJ83/x8dhRy4mmXRumk6mZqsDbuWmB3FNtxJSXJ9Nl3Ohx+Ua+pnch87ZnakQlkxM7zLGVD072GLs6wvWbVdWzU3vMMhR6HFr0ucTv98L0rWbNdWzGwVxfqM8eN2nReOrUvOEv/TzZs3V2BgoNxutxwOh6ZMmaITJ06oU6dOWrdunQICLu+ws7Kycv2en6JWCd9dIO02aT/UpUucZrxcsv6YidOlX3tOlkp8bF/Fx/bN+b135+EFLt+lS5zc4/10JEEf+fvs3AP5Xt2T65JLvXrym3+1Pj17aNbrpd+2nmobUvHbh0QbmbtR+n5z7mmeaCMBTuls6ikFeKC+5sk2IkldW/dT19aFdHP7VWnaR7fEVVqW4qVrTAsQFxenhSXsO1+SzO6MTGOckN69FDCwv9wpKcp+418KeO0fcjiL3gB8mdsfMsP/pJ6X/vZV4ZdvVy4vXTibWujlWaVlxXZt1X0I/M+r30hHz+QeJykvq5fOVlUvj89uVrvmvWgv5zOkF7+UslwFLxdWTjp9/IBHjqEL4snja18dW/u7uLi4Yj/H/7qU5CE6OlojRozQmDFjNGHCBM2dO1cdOnRQaGioateurbNnz+Ysm5qaqsjISBPToqyrU7nwZUq03ireWS98y1v/j7Uqyesf3PAPro8nyxEYKOfjxoFPwO+HyH3kqFxffmVysvxZMTO8LyJUalHHGIOlILfcUPjYRGawaru2am541y03FFz8cjikppHyevGrpKzYrq2Y2UpCg6W2DQr/jOnYiGPossQy/9UjR47UmDFjNGTIELlcLsXHG7f6jI+P16ZNmyRJ6enpcjqdqlXLv29jD3trUMM7623opfXCt+pX886JHO2jZFw/rpBrxkzpzBllT5wkd/JhsyMVyLV+g1xzv1PACyPkCDQ6cTvKl1fA83+S69OpciclmZzwWlbMDN/p2VqqEJL/CUq9qlLnJj6NVCRWbddWzQ3v63C91Lhm3vMckkKDpAfa+jRSkVmxXVsxsxXd3UqqFJb/Z0xkJalrc18mgtkscQnkldxut5YtW6bhw4dLkiIjI9W1a1dNmjRJe/fu1YQJE0zN12d0QrGmw37aNZC+WV94d9viqF1ZiqIHmC1EhErRtaWfPXiJoSTd3Miz6ysrnJ06ytmpo9kxiswZGyPnnJnXTo9uLufX/vmNsRUzw3eqVJD+cKf01Vpjv3jpKp6gAOOE/J5YKdgPj1at2q6tmhveFxggPXGbMVTDip3SxSxjukNS8zpGsbp6uKkR82XFdm3FzFYUHio9212avU5av+/yJfeBTqN32H2tpZDi33cAFuaHhxT5mz9/vsaPH69jx45p0qRJioyMVMOGDTVixAizo1nG+DnPasfBRDWq3VpP9nwnZ3rquVN658shSj17QjGNu6pf11FauvELfbH0DTnkUN/4keoY3VOSdDHzvB7/RwO90HeqWt9QvDtblgVh5aT21xsHD54S19Q/L/9AycTd6NkCWNNI6bqKnltfYbbtX6UJc56Vw+FUk6h2Gnrf2znzPv3+b/px81eqEFpZNze7T326/EHTF7+qNdu/kyTtOLBG00YfUER5KroADJXDpN/cKp05J/311/O+vz/ASQnga0EBRqHrzpbS8/81pv2ll/EeBawqIlR6vJPUq7X04q81x5d6S+XLmZvrSifOJOvFyfdo39Gt+vrldAVcMYB/Xufka3cs0CfzX1S5oFA93Xu86tZoamJ6a7FUAax79+7q3r272TEsa+fBdTp/MV1v/3653vlyqLYfWKMmUe0kSf9ZMEb9u7+U680zc/nbenNIghwOh/780Z05BbB5qz5Sg8gWpvwNVnFPjLTloHTGA3dsbxppfEPha/kVSyVpQeKn+n7tFLlc2frzo9NUIbSy/v6fB3Uh46zCQipq9OP/U3Dg5U+VL5e9reU/f6mxT/7g6z/DL11fw+ixtXJX6ddVLlB6sH3p11McNSvV0xuDFys4KET//Kyfkg7/nGufMPiet3IVxx+Jf0GPxL+gM2dP6KVP+1D8ApCniuUv/0zxCzBPuSvOECl+wS7CQy//7E/FL0mKKF9Frz+xSH+bcv818/I6J5+68CW9PniRzl1I1fg5wzX6sf+akNqaLDMGGEpv2/6f1OaG2yVJrRt309Z9K3Pm7T2yWZ8v+of+NOE2bd1rTI+ser0uZJzV+YvpCisXIUnKzMrQtv0/qXn9Tr7/AyykfLD0WKeCB1QcPq3wu/tVKi890sH3vb+uLJZmZWVo+4E1OfNOnDmkTXuW6o3Bi/TW0ARVq1hba7Z/p6Z1b9JbQxPUpG57Jf7yXc7yGVkXtTt5g2//AAvo2VqqVcgNE4rSRh5q7/sBaatEXKfgoBBJUoAz6Jpbp38093mN+KCbdh3akGv6yi1zdHOz+3wVEwAAAPB7wUEhCi+f94lBXufkkhQaHKaqEZFKPrnbVzFtgQJYGZJ+/rTK//qmCQupqPTzp3Pmbd27Qo/E/1mj+k3Xh98+J0nqFH2/ho6N1ZC3Y9Sz0zBJ0veJn6hr68d8nt2KGteUftvF6E5eEpXDpCe7GkUwXyuoWJq4fb6yXdl67oOuem/WMGW7slXr1x2zJJ09f1oRYVVzlv9u9STd3ra/b/8ACwgJkobGl/yuoQ4ZxdE2JvQOvGRP8iadOXtc9Wo2y5nW65an9f7wtXq693iNmz0s1/I/bv5KnVpc+80WAAAAgGvldU4uSSlpR7X/2C86cHSbiemshwJYGRIWUlHnLqZKks5eTFWF0Eo58+pUv0H1at6oyuE15XQYzWLqgpf00Z+2atJz2zR14UvKzs5S4vb5at+0hxnxLenGWtKf7jLu/Fcc7RpIz/WQqkcUvqw3FFQsTUk/qqzsDL0xeJHKBZXXii2zVbtaY23bt1K/fbO5dhxMVLN6xqDiWdmZ2rg7QbGN4s34M/xeeIj09B3SbTcWfovmK9WMkJ7pbgwQbZbUc6f03qyn9McHJ+WafunyxjrVG+eafu5Cms6cPaHIKiZW7AAAAAALufqcXJJ+d9fremXaI5q++FU148qsYrHUGGAonWb1bta3P32gLq0e0vqdC3VH2wE582pXv0EnUw+rfEiEsl3GbV+CA8spJKi85HAoKztDKelHdez0fv154p1KPrlLq7Z9q8Z12uTbXROGmhHS07dLmw5IP+yUdh3Ne7kAp9QySup8g9Swhm+ynUo9os17c4/LVa9mswKLpWEhFdWyYRdJUkyjeO04mKjTaUfVodm9eijuOX2R8KYWrZuq29v+nxau/Y/iYx/1zR9jUcGBxuWQ7RpIy3dIa5OkjOy8l61TRbrlBqlN/ZL3LPSE7Owsvfr5Y3rinjdVJeK6XPPOXkhVWEiEzpw9oezsrJzpa7bPUzuK5wAAAECRXX1OLknN6t+sN4cs0cHjOzV7xXsmJ7QWCmBlSOM6rRUUFKJn3++s62vFqEalupq26BX16zpK/e8Yo39M66uMzPN67Pa/SpLuuXmoho8zKsp33fSEqlWsrXHPGGNBffr93xRd/xaKX0XkdEox9YzH2YvSgVPShMXGvAfbGWNB1aqce9BRX6gScZ1ubdnnmukZmRfyLZY2q9dRc1dNlCTtTt6gyCoNlH7+tMJ/7fkTEVZNZy+ckSQdOL5du5M36JuVE7Tv6BbN+uFdDXhk2DWvB+P//+GbpAfaSsmnpUMp0n9XGfN+10WqU1WqGFrgKnxm6aYvtOPAGk381rgD76Ae/9TiDZ/pqV7vauI3zynpyGa53S4NuuvVnOf8sPkrPdp1lFmRAQAAAL+UlZ2pkR/10J7DG/XCR931WLe/aPPeH9Sv66hrzskladqiV7R+50JFlK+q4Q98YGZ0y6EAVsZcfTe/fr+ekNar2UxvDU3INa97uwHq3m5Anuv5vzv+5oV0ZUNYOePOjpd0usG8LPm5uljatG57nUo9onlrJqlf11EqFxSqP46PU8Wwanqg87O6mHlOL099WAvX/keBAUEa9eudSH5392s56xw+7hb1uoXiV2ECA6S6VY3HpQJY8zrmZrpafGxfxcf2zTWtWf2bJUnD++T9ITyq3+dezwUAAABYTWBAkF4fvDDXtFbXG1fc5HVO3q/rqJzzeBQPBTAAebq6WFol4rqcHe3ge9/MNS8oMFiv/m5+gesb++QPBc4HAAAAAMBbGAQfAAAAAAAAtkYPsELUNnGIq9K8driPBlH3l9dF0Zn9f2T266NwZv4flea1W4WHey6Ij17XrMylfW0rbmugMFZs11bdhwAF4b1onddG0XF+7h8ogBWid1uzE5RMk3izE8Bf0TZQGKu2kbeaNDM7QrFZMbNk3dxAQazYrq2YGSiMFdu1FTPDt6x6fG03XAIJAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAWws0O4C/m5koHUox57VrV5Z6ty3Zc7cvltKOeTZPUYTXkJrEl+y5f9y+VRvT0jwbqIhahYfrrSbNTHltM1h1W5uVu6y1D/iOWftqqXT7a/iOFT/PrcqKnzFW/Dy3YmagMFZt11bc7wGlQQGsEIdSpN0mnZyURtox6fRBs1MUz8a0NC1LOWV2jDLBqtvaqrmB/FhxXw3foo34jhU/Y8gM+Aertmur5gZKiksgAQAAAAAAYGsUwAAAAAAAAGBrXAIJAChzMrKkbcnSvpNScop0MUsKdErVw6WoqlKz2lLFULNTwixut9E2dh2VDp6SUs8b0yNCpTpVpMY1pbpVJYfD3JwAAAAoOgpgZdTqX+bp6xXva93OhXq06yhJUuq5k6pUoYYe6vKcAgJoGgDs50KmtGCztHKXdC7j2vk7j0raJTkdUssoqUcrqWaEz2Pmwv7ad9xuaf0+adHW/G+As2G/8W+dylLX5lJMXfMKYbQNAACAouPIqIxq37SHygWFalfyevXrNjpn+qhJd+vEmUMadv97JqYDAM/beUT6bKWUcq7wZV1uo9Cx+ZB0dysprql5RQ72176RdkGa/pO05VDRlj+YIk35QVpXR3r4JqlCiHfz5YW2AQAAUHSMAYZc6tdsrk27E8yOAQAetWGfNH5x0YpfV8rKlmavk75YY/QO8ifsrz3n9Dnpne+LXvy60s8HjeeeKWbb8ibaBgAAwLUogCFHZlaGNu5J0INxz5kdBQA8Zvcx6dMfjV5dJbVip/Tdz57LVFrsrz0nI0uasFg6kVbydRxPkyYsMdZlNtoGAABA3rgEsoy7mHleSzZM17kLqZq7aqJ+d/friml0m9mxAMAjLmYZlz0WVvwa28/4d/i0/JdZsFlqXtsY/NwM7K+9Y+5G6ciZgpcpSvs4fFr6bpN0X2uPRSsy2gYAAEDhKICVceWCQnVbzCOSpEa1YzXm0wc06U9bFVqugiRp/ppPtGrbN+oUfb+OnzmolVtm652nVpgZGQCKbMk26WS6Z9blckszE6Xh3T2zvuJif+15R1Olpb94bn1Ltkk3N5Kq+/jGCYW1jWWbZmjcrGF6ste7urVlH51KPaJ/ft5Pj3YdpdhG8b4Nm4+LmdLavZd/33TAKDgHcK0CgCI4lS6tSTIuaQ8NlmLrSVFVzE4FlD0XMqXEJCn5tPEZ3uQ6qVktyeknn+d+EsM+Zrwcp9WzXi7ydH/SJKqdTqYm6+ek5TnTKoZV04uPf6H42Ee1dsf3Gt7nQxMT5s31wwplvfhXZd59n7I/nCT3oWSzI9mOOzNTmUOeUvYHE3NNz/5qljIf6y93uocqDB5kxczwrGyXtHKnZ9e594R04JRn11kSVt1f+5sVOyVPDu3mlrRilwdXWAJ5tY1bW/bRk73e1apt30qSkk/u0rD7x/lN8WvdXukvM6X/rb487eNl0kuzpAMnzUpVNFY7BrHiZ6MVM8N3sl3Sl2ukl2ZL8zZJq3ZLi7dKb82Txi/K+47P/sCK7dqKmeFbq/dIL34pzVhj3HH9h+3SR0ulv8+RkvO5u7avWaoAtn79eg0ePFjvvvuu3nrrLb3xxhtauHCh2bFspUJIJe1J3ihJSj6xWx2a3SOHw6HZK8apRYPOanBdtMkJr+W8paOcfR6QKlZUwBOD5Khdy+xItuMIClLgC8/J9c1cudZvkCS5k5Lk+niKAkb8SY4KFcwNmAcrZoZn7ToqnTnv+fWuTfL8OkvCivtrf+J2e+f/MjHJ/BsmXN02JKMIlnrupNbuWKBjp/erbo2mZkbMsfWQ9J8fjcuVr5Z6Xhq3qHTjs3mb1Y5BrPjZaMXM8J3Z66TlOy7/fuWQB9uPSBOXSC6X73MVxort2oqZ4TubDhjDjmRmG7+73Ze/ZDx9TnpvoZRy1rR4OSxTAEtMTFTv3r01evRoDRs2TA0bNtTIkSPVvn17SdK8efM0depUk1Nax+pf5mnGsn/pTPpxTfz2eR0/fVCSNOz+cdqy90d9t2ayzl00jjiPpuzT4nXT1Dd+pM6cPWFmbJjIUb+enL/pr+w335b71CllvfqGnD3vlbNlC7Oj5cuKmeE5+73Uc8Rb680P+2vvOHVWSr/o+fWmXTAO9HyhOG1Dkob1ek//njlUnVv08U3AQrjd0rcbC5gv49LIJdt8FqlMsOJnoxUzw/tOn8td/MpL0glp22Hf5CkuK7ZrK2aG97nd0tfrJUcB889lSMu2+zRWniwzBtigQYM0YMAARUVFSZJSUlLUpk0bRURE6IMPPtD//vc/Pf744yantI72TXuofdMe10yPi3lYcTEP55r275m/19CeYxUUGKxN25apc4vevooJP+Ps1VPu1YnKGvykVL2anP39/z1nxczwjMOnvbTeQgZM9zT2195x5LT31n34tFQ5zHvrv6Q4bUOSalSuq7DQSgoKDPZ+uCI4ckY6VMglEW4Zl1T0bst4YJ5kxc9GK2aGdxWlx61Dxj6keW2fRCo2K7ZrK2aGd+0/adwRuzA/7ZLui5Uc+VXKfMAShxKJiYnatGmTeve+fCC/ZMkSxccbY1cMHjxYnTt3LtY6HQ5HkR5LlyYUO+/q2a9o/BOVcj2Sd/xQ7PUsXZpQ5JyeyJ2Xxes/V9q5UzpyKkkzl4/VlPkvei1zQoJnMpdEQkLJc5f0cYmvX7c029rhcMjRsoV05oycXePlCAry6bYuSW6zM1u1jdjh8cXM2df8X47tl/ejqPMlKf1chscyempfLfl2f22Hx/19ri0QeaJ9SFLP+/v4ZRtZtG6aTqYma8OuJYUu64v20aHz7UXKnZkthYVX9noes45DfP25KJn72WjFzGXxkWu7++nj76+9I5cru8D/c7ekeQtXeD2LVds1x9Y8PPGI796zSP/v5zOloOByHnvdpUuXaunSpcVqe5boAbZ7926FhYUpOvryeCZLlizRJ598Yl6oArTvOUrte43ONW3Gy3HmhCml+Ni+io/tm/N7787DzQsD07mTkuT6bLqcDz8o19TP5OzcSY4aNcyOVSArZoZnZGd54fo2SVmZF7yy3tJif1082V78f/Tmukuja+t+6to6j4qdSS6kF+2OEtlZmcq8yODKnmTFz0YrZoZ3XUw/JYej4P4cLle2LqT77900rNiurZgZ3nXhbNE+zzMvnlN2lrl3prBEAax58+YKDAyU2+2Ww+HQlClTdOLECXXq1KnE63QXcYTadxdIu4+V+GVKpUuXOM14uWQj6SZOl34dCsSnunSJk3t8yTJ3S1ylZSnm3F4tLi5OC308avHwaca/RW2LnlSSbe3OyDSu8+/dSwED+8udkqLsN/6lgNf+IUcx7mtbmm1d3Nz+kLk0zGwjdjBvkzT/59zTLm3Tq13qxZPf/Cs1rhPhsf8Ts/bVUun213ZwNFX659e5p3mifUjSqmXfqHp4ybNdyYqf50Xlckv/mCOdTM//bpwOSe0bBendrEyvZpHMOw7x5eeiZP5noxUzl0VWOAbJaz9+NaczQH8ddq/mvOXdv8Oq7Zpja3iCyyWNmVXwzacckjo3K69xHtz2cXFxxX6OJS6BjI6O1ogRIzRmzBhNmDBBc+fOVYcOHRQaGmp2NKDMcH08WY7AQDkfN84EA34/RO4jR+X68iuTk+XPipnhOVFVrLVe+Fb1cKmcF74GDAmSqnEjrCJxOqQ7WhRc/HI6pdtu9GUq+7PiZ6MVM8P7akZIMXXzn++QVC1cahXls0jFYsV2bcXM8D6nU7qjgJuPOyQFBEhxfvB5bokCmCSNHDlSY8aM0ZAhQ+RyuXLG/wJcP66Qa8ZM6cwZZU+cJHeyn97qxcJc6zfINfc7BbwwQo5A44zRUb68Ap7/k1yfTpU7KcnkhNeyYmZ41g3XSaHFH5aiUDH1PL9O+J7TIbUq4MSppGLqmju4q9W0byjdE5N72qXNFxgg/aazVMePi85WOwax4mejFTPDd/reLN1Yy/j56l1vtXDp9/HGvsTfWLFdWzEzfKdjY6l7PjcDDQqUftdFuq6ibzPlxRKXQF7J7XZr2bJlGj58eM60yZMna8GCBapUqZLCw8P1wAMPmJavz+iEYk03y4kzyXpx8j3ad3Srvn45XQEBl5vCtEWvaM6Kcbqz3W808M6XJUlLN36hL5a+IYcc6hs/Uh2jizbQnS84O3WUs1NHs2PYmjM2Rs45M6+dHt1czq/98xsfK2aGZwUHSu2vl5b+4rl11oyQGjHMhW3ccoNxdzBP6nSDZ9dXVAV9rq/dsUCfzH9R5YJC9XTv8apbo6k5IfPRrblROFyx07grpNMpNa4p3XS9FFbO7HQFs9oxiBU/G62YGb5TLlB6Is4YsmbVbmnNrzWYAbdILaL89+6xVmzXVswM33E4pB4tpTb1jc/zhF+Pv3u1kdo3kMr7yee5pQpg8+fP1/jx43Xs2DFNmjRJkZGRatiwoQYOHKiBAweaHc9SIspX0etPLNLfptx/zby72v9Wzet11Ppdi3KmzVz+tt4cYtyt488f3elXBTAAyM/tzaW1SVK6h8bD79XGnN49BRU38pp3IeOc/v6fB3Uh46zCQipq9OP/U3Cgnxx5+JG6VY0DtbV7PbO+dg3Mu0S2oM/1qQtf0uuDF+nchVSNnzNcox/7rwkJC1YtXLqvtdkpAFiRwyE1qmk8LhXA6K0NmKNGhHG8fKkAFudf37lZ5xJISerevbtmzZolt9utjz/+WA0bNjQ7kmUFB4UovHzlPOdVDq+Z6zaxkhRZ9XpdyDir8xfTFVYuwhcRAaDUKoRID7YvfLnh0wof4PzmRpcvs/C1S8WNG+t2KNK8Ndu/U9O6N+mtoQlqUre9En/5zpdxLaV3WymikCFFi9I+KoZK97fxXK7iKuhzXZJCg8NUNSJSySd3+zAVAACA/7BUAQzm6RR9v4aOjdWQt2PUs9Mws+MAQJG1qiv1LGXPkma1pAfaeiZPSRRU3MhrXq1fv7SQpLPnTysirKrXM1pVWDlpyG1S+eCSr6NCOWlIvP90789LStpR7T/2iw4c3WZ2FAAAAFNY6hJImGfqgpf00Z+2SpJGTbpLbZvcYXIiACi62240Ch1frpEuZhXvubc0Nrpy++MguvmpXa2xtu1bqd++2VyVKtTQb+96zexIfq1WZemZO6RPfzTGoCqOOlWk/+tkdPn3V7+763W9Mu0R1ahUT83qdzI7DgAAgCkogKFIggPLKSSovORwKCs7w+w4AFBs7RsaA2vPWif9fEByuQtePqqKdG+scTdJXzmVekSb9/6Qa1q9ms1Ur2azYq1nQeIUdWh2rx6Ke05fJLypReum6va2/+fJqLZTs6L0hzulRVuNGyecLWTcuArlpC5Npfhm/jvI8iXN6t+sN4cs0cHjOzV7xXtmxwEAADAFBbAyKis7UyM/6qE9hzfqhY+667Fuf9HmvT+oX9dRmrd6kr5e8b7Szp1S2rkUPd17nO65eaiGjzO+Nb7rpidMTg8AJVM5TBrYWTp9zhgcf/9JKfm0dDzNmN/kOqNHT6u6xgDpvlYl4jrd2rJPqdfjllvh5Y3R2CPCqunshTOlXmdZEOCU7oiW4m+UNh6Qdh2VDpySDp4y5kdVMdpHo5pSqyj/6hVY0Of6tEWvaP3OhYooX1XDH/jA7KgAAACmoABWRgUGBOn1wQtzTWt1fRdJUo/2g9Sj/aBc87q3G6Du7Qb4Kh4AeFWl8lLX5pd/vzTA+dCu5uQpzNXFjd/0+IdqVqqneWsm6eG4EdfMi499VC9PfVgL1/5HgQFBGuWHd/3zZ4EBxt0h29Q3fr/UPv7Yw6xEhSvoc71f11Hq13WUGbEAAAD8BgUwAAD8XF7FDUk5RY285r36u/lezwUAAABYhZ+PWgEAAAAAAACUDj3AClE777vO+/1rh9fwXA5fvW6r8HDPBbHQa5vBqtvarNxlrX3Ad8zaV5v92ig6K36eW5UVP2Os+HluxcxAYazarq243wNKgwJYIXq3NTtByTSJNztB8b3VpHh3OUPJWXVbWzU3kB8r7qvhW7QR37HiZwyZAf9g1XZt1dxASXEJJAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGwt0OwA/m5monQoxZzXrl1Z6t22ZM/dvlhKO+bZPEURXkNqEl+y5/5x+1ZtTEvzbKAiahUerreaNDPltc1g1W1tVm7ah++wrX2H9yJwmVnHTZeU5vgJvmHFY2v4Dp/nxVMWP8/Z1v6BAlghDqVIu008ICqptGPS6YNmpyiejWlpWpZyyuwYZYJVt7VVc1sN29l3rLqtrZobyI8Vj5vgW7QRFMSqn4tWzW1FbGv/wCWQAAAAAAAAsDUKYAAAAAAAALA1LoEEAACAqS5mGsNOnL0oORxSxfJSZEUpMMDsZPAHLpd0NFU6mS653FJokFSrshRWzuxkAAAroQAGAAAAn7uYKSXulX7aJR08Jbmvmh/glBrVkDrdIDWvbfyOssPtlnYdlX7YKW07JGVkX7tMjQjppobSTddLFUJ8nxEAYC0UwMqo1b/M09cr3te6nQv1aNdRkqTUcydVqUINPdTlOQUE0DQAAIB3/HxA+t9qKe1C/stku6TtR4xHrcrSox2kOlV8l/FqHDv5zsl0afpP0s6jBS93LFX6eoP0/WbpvlipY2OjB6Gv0TYAwBrYG5dR7Zv2ULmgUO1KXq9+3UbnTB816W6dOHNIw+5/z8R0AADAjlxu6au10vLtxXtecor0r++kB9tLNzfyTrbCcOzkG9uSpU+WSxeziv6ci1nSF2ukbYel/+skBfv4DIe2AQDWQGdy5FK/ZnNt2p1gdgwAAGAzbrc0Y03xi1+XuNzSf1cZl0z6E46dPGfHEemjpcUrfl1p80Hp42VG70F/QNsAAP9CAQw5MrMytHFPgh6Me87sKAAAwGbW7ZVW7Cx4mbH9jEdBvlgjHT7tqVSlw7GT56RfkD79oeDiVVHaxy+HpQWbPZutJGgbAOB/uASyjLuYeV5LNkzXuQupmrtqon539+uKaXSb2bEAAICNpF+Qvkz0zLqyXdJnK6Vn75ScJoz3xLGTd8xMlNIvemZd32+WWtWVIit5Zn1FZZe24b7ijhSZ2VKQRe7Gei7D7AQA/B09wDxsxstxWj3r5SJPN1u5oFDdFvOI7u7whJ7u/b5e/29/nb+YnjN//ppP9NKnfbRo3TRNX/Kannmvo4lp8+b6YYWyXvyrMu++T9kfTpL7ULLZkWzLStvanZmpzCFPKfuDibmmZ381S5mP9Zc7PT2fZ6KkrNQ+rMrK7Zr2Ubat3OXZk9MDp6SdRzy3vuKww7GTvzmRJq3f57n1udzSkm2eW19RFdY2lm2aoYdfitSyTTMkSadSj+i5D7pq/a7Fvg+bB5db+mGH9MrXl6eN/tIYt++sh4qT3nD4tDFu3OgZl6e9t8DoDejvrPTZaOVjEKthW3uPpXqArV+/XhMmTFB0dLQyMjLkcrkUGxurbt26mR3NFppEtdPJ1GT9nLRc7Zv2kCRVDKumFx//QpI04sNuGt7nQzMj5sl5S0cpvIKyd+9RwBODzI5ja1ba1o6gIAW+8Jyyhg2Xo307OWNj5E5KkuvjKQp45SU5KlQwO6LtWKl9WJWV2zXto+xyu6UVXhi3a8UuqUmk59dbHFY9dvI3K3dJ7sIXK5Z1+6RebaTywR5ecRHl1TZubdlHkrRq27e6tWUfJZ/cpWH3j1PdGk3NCXkFt9u48+bqPdKVHSsvZkpLf5G2HJKeuUMKDzEtYp6SjkvvL5KysnO3od3HpF2LpUdukjqYdOOMorDSZ6OVj0Gshm3tPZbpAZaYmKjevXtr9OjRGjZsmBo2bKiRI0eqffv2mjJliiZPnqw+ffpo7dq1Zke1tAohlbQneaMkKfnEbnVodo8cDodmrxinFg06q8F10SYnBIrOUb+enL/pr+w335b71CllvfqGnD3vlbNlC7OjASVGu4bVnEyXUs56fr27jua+VMssHDuV3q6jnl9nVra074Tn11scV7cNySiCpZ47qbU7FujY6f1+UfySjILh6j3Gz3m9rU6mGZep+pNslzR5uZTlujbzpd//u1o6RWcZj+EYxHfY1t5hmQLYoEGDNGDAAEVFRUmSUlJS1KZNG23ZskX16tXTwIEDNWrUKPXo0UOZmZkmp/V/q3+ZpxnL/qUz6cc18dvndfz0QUnSsPvHacveH/Xdmsk6dzFNknQ0ZZ8Wr5umvvEjdeasyUcSQDE5e/WUo26UsgY/KQUEyNn/cbMjAaVGu4aVHDzlnfWeveidwlp+OHbyjmyXdOi0d9btrbZ3teK0DUka1us9/XvmUHVu0cc3AYtg+XbJUcCYem5JG/dLqed9FqlQWw4ZeQoqhLvdRg9DeA7HIL7DtvY8S1wCmZiYqE2bNmnq1Kk505YsWaL4+Hjt2LFDc+fOVVxcnG644QYdP35caWlpqlKlSoHrdBS0h7/CA6OWqM6NccXKu3r2K1o7981c0zIvpKtudPEu1Vy6NEFP31GygTPfHLJEra6Py3d++6Y9crpjXyku5mHFxTyca9q/Z/5eQ3uOVVBgsDZtW6bOLXoXmLld35JlDnjjVTlbtSzRc0srISFBjnYdfPqaz0w1Pq2L2hY9yarbuiS5HQ6HHC1byL12nZyPPCRHUFCxX9eM9iGZ10as2j5Kw2rb2ux2bVYbKWvtwy5a3f6U4vq/m2taYXfyy2/+8Gm5f28e00FHdq8qRTpDYcdNkveOnaTSHT9ZXUiFKho84WSuaZ5qH6+8/m/d8Z9nSpHusoLaSHHahiTVqFxXYaGVFBRY+PWZPmkbDoee/jRLDkfBfSNcbimm071KWv+Nd/MU0S1931DrHn+Qw5l/brfbrckzluqeWO9uQ6seO3Fs7Ttsa/9giR5gu3fvVlhYmKKjL3chv1QAe+yxxzRu3DhJ0o8//qi2bdsWWvzytvY9R2noh6dzPWrdcIupmUpq8frPlXbulI6cStLM5WM1Zf6LZkcCisWdlCTXZ9PlfPhBuaZ+JvexY2ZHAkqNdg1L8ebBr58dWEscOxWf9/4PCyvomGXRumk6mZqsDbuWmB1FkuSQo+jbyo/ec8aJdRGug/ajzHbAMYjvsK09zxI9wJo3b67AwEC53W45HA5NmTJFJ06cUKdOnRQQEKBq1aopIyNDb7/9tv7zn/8UaZ3uIg4a8e4CYxBFM3TpEqcZL5dscIvE6dKvva9LJT62r+Jj++b83rvz8AKX79IlTu7xJcvcLXGVlqX4qK/6VeLi4rTQxwOJXPqWsqht0ZOsuq2Lm9udkWlcL9+7lwIG9pc7JUXZb/xLAa/9o8BvC69mRvuQzGsjVm0fpWGlbe0P7dqsNlLW2oddrNsrffpj7mlX99S55FLPnvzmX23z+pWq6oGxgD113CQV/9hJKt3xk9Vlu6Tn/2uM43SJp9rHn//0lJZMeap0AX/lyTbStXU/dW1dSDe3X/mqbfxrnnF31YJeyeGQ1i2fo0rlvR6nSDbskz75oeBlHA6H/q93F834u3e3oVWPnTi29h22tefFxcUV+zn++bXIVaKjozVixAiNGTNGEyZM0Ny5c9WhQweFhobmLPPyyy/r7bffVtOm/jGQJADzuT6eLEdgoJyPGweZAb8fIveRo3J9+ZXJyYCSo13DaqKqeme95YOlKmHeWTd8J8Ap1arsnXXXMfeiEEu5pUkhxS9JLevIb4pfktQiSqoQUngfwo5+fBdIq+EYxHfY1t5hiQKYJI0cOVJjxozRkCFD5HK5FB8fnzNv6tSpevzxx9W0aVPNmjVL6enc6qMscf24Qq4ZM6UzZ5Q9cZLcyYfNjmRbVtrWrvUb5Jr7nQJeGCFHoNHZ1VG+vAKe/5Ncn06VOynJ5IT2Y6X2YVVWbte0j7KrWgXvnDRfX4Mrm+yiUQ3PrzPAKdWr5vn12lXbBlJsvbznOWS8h3u39WmkQgU4pf6dJKfz2n3BpV8faCtVC/d5tCKz0mejlY9BrIZt7T2WuATySm63W8uWLdPw4cMlSYsWLdKQIUMUEhIiSapevbp69eplWr4+oxOKNR2l5+zUUc5OHc2OUSZYaVs7Y2PknDPz2unRzeX8mm9OvMFK7cOqrNyuaR9ll8Mh3dxImrfJs+vt2Niz64N5bm4kLd7m2XXG1pPCynl2nXbmdEiPd5TqVpWW/iKdPmdMDwqQ2jWQ7mwpRYQWvA4zNL5OGn6H9N3Pxl0hL4mqKt3e3Ogl5s+s9Nlo5WMQq2Fbe4+lCmDz58/X+PHjdezYMU2aNEmRkZHq2rUrPb6KYfycZ7XjYKIa1W6tJ3u+kzP99ekDdODYNgUHheruDk8oPvZRvT97uHYnb5Ak7Tm8UV+9lKJvf/pQ3635WJJ0/y1PKz72UTP+DAAAYCEdG0lLtkkXMj2zvlqVpSaRnlkXzFc9QmoVJW084Jn1OR1SnI9GRcnv2FqSLmae1+P/aKAX+k5V6xu6adqiVzRnxTjd2e43Gnjny5KkpRu/0BdL35BDDvWNH6mO0T19EzwPTqd0241SlybSsTTJ5ZKqVJBCin/jOZ+Kqir9Lk5KOy+dOS+FBssjYwMCsB9LFcC6d++u7t27mx3DsnYeXKfzF9P19u+X650vh2r7gTVqEtUuZ/4Lj05T7WqXL5L/fc+xkqRdh9ZrxtK3JEltbrhDd3d4QlnZmXr63Q4UwAAAQKHCQ6X720if/1T6dTkd0qMdjH99Kb9Cx5FTezXs3ZtUt8aNCgwI1mtPfK81v3yn6UtelSQdPL5dT/ceryoRkZow51k5HE41iWqnofe97ds/wM890E7acVQ6n1H6dXVt5pvxvwo7tp636iM1iGyR8/td7X+r5vU6av2uRTnTZi5/W28OSZDD4dCfP7rT1ALYJU6ndF1Fs1MUX3io8QCA/FhmDDCU3rb9P6nNDbdLklo37qat+1bmzHM4HHp9+v/pxY/v1dGUfbme98Pmr9SpRW9J0nVV6kuSApyBCnBaqn4KAABM1L6h1K5hwcsMn1b4Hf7ub+P7wc2vLHRkZWVo+4E1uea3aXy73hqaoNee+F6S1K7pnXpraILeGpqgGpXqqnXjbqpZqZ7eGLxYY5/8QafTjynp8M++/SP8XESocQleQYXNorSPxjWl7i0KXsZTCjq2zszK0Lb9P6l5/U450yqH15TjqsGqIqterwsZZ3X+YrrCykX4JjgAlFEUwMqQ9POnVf7XD9awkIpKP386Z97ge9/SO0+t0MO3Pa8Pvv5jruclbv9O7ZrcmWvaNysn6Obm5n9DBQAArMHhkB65SepwfQmfL6P41bmJR2MVSUGFDknasHuJnn2/s75clrtX1+GTe1QpvKZCy1VQlYjrFBxkjFkb4AyS0xngm/AW0qy2NLCzFFjCTdPkOum3XUr+/OIq6Nj6+8RP1LX1Y4Wuo1P0/Ro6NlZD3o5Rz07DvBUVACAKYGVKWEhFnbuYKkk6ezFVFUIr5cyLKG98lRrd4BadSjuSM/3g8Z2qFlFbIcGXb9+0bf8qrf5lrh6+7XnfBAcAALYQ4JQevkn6v05S+eCiP69GhPRMd6mLj8Z1ulpBhY4qEZGa/PwOvTl4idbtXKg9yZdH+//h55nqFH1/rnXtSd6kM2ePq17NZj7JbjUtoqQRd0kNinEHx8AAqVdrafBtUjkfjleV37F1dnaWErfPV/umPQpdx9QFL+mjP23VpOe2aerCl7wZFwDKPK5hK0Oa1btZ3/70gbq0ekjrdy7UHW0H5Mw7eyFVYSEROnBse67C2I+bv8p14HbizCF98PUf9dLAOQrgm0sAAFBMDofUur7UNFJanSSt3CkdTc17ufrVpFsaS63q+qZXz6nUI9q894dc0+rVbFbgl4jBgeUkGbcb7HDjPdp7dLMa1mopSVq57Wv97f8u38kr9dwpvTfrKY1+7H/e/UMsrkaENOwO6Zdk6Ycd0vYjUrbr2uUqlTd6FN7cSKpY/tr53pbfsXVK+lEdO71ff554p5JP7tKqbd+qcZ02Ci9f+Zp1BAeWU0hQecnhUFa2BwZAAwDkiwJYGdK4TmsFBYXo2fc76/paMapRqa6mLXpF/bqO0quf9VPa+RQ5HA493Xt8znNWbftGYwbMzvl96oKXlJJ+VGOmGGOC/eO381QuiNEmAQBA8ZQvZ9ypL66pdPaidPCUNH6xMe/p26XaVaRyPj5SrRJxnW5t2eea6RmZF/L9EvHchTSVDwmXJG3Z+6N63mJcxnYq9YiCAoIVEVZVktEr6NXPH9MT97ypKhHXef+PsTinw7gkslltKStbOnxaeus7Y94TcUb7qGjyIWhBx9bjnjHGifv0+78puv4tCi9fWfNWT9LXK95X2rlTSjuXoqd7j9M9Nw/V8HHGOGF33fSEmX8OANgeBbAy5urbM/frOkqS9PfffJ3n8v/6/bJcvw/v84F3ggEAgDIrrJzUJPLy7w1rmJclL1cXOprWba9TqUc0b80kNaoVqynzX1RQYDlFN+isG+veJElasWV2rvFSl276QjsOrNHEb0dIkgb1+Kea1b/ZlL/HagIDpKiql39vVtu8LFfL79j6kv+74285P/doP0g92g/KNb97uwHq3m6At+IBAK5AAQwAAAAoxNWFjioR1+UUO2668a5rlr/n5sG5fo+P7av42L7eCwgAAArEIPgAAAAAAACwNXqAFaL2tWNVWuK1w026dKA0r9sqPNxzQSz02maw6rY2Kzfto2y8thmsuq15L8JuzDpu8pfXR+GseGwN3+Hz3Bqvaya2tX+gAFaI3m3NTlAyTeLNTlB8bzXhduC+YtVtbdXcVsN29h2rbmur5gbyY8XjJvgWbQQFsernolVzWxHb2j9wCSQAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsLdDsAP5uZqJ0KMWc165dWerdtmTP3b5YSjvm2TxFEV5DahJfsuf+cftWbUxL82ygImoVHq63mjQz5bXNYNVtbVZu2ofvsK19h/eiNbCtfceK29qq+xD4hlnnA5eU5rzAaszc1mVpOwOlRQGsEIdSpN0mfnCUVNox6fRBs1MUz8a0NC1LOWV2jDLBqtvaqrmthu3sO1bd1lbNbUVsa9+x4ra2Ymb4jhXPB6yKbQ1YA5dAAgAAAAAAwNYogAEAAAAAAMDWuAQSAAAAADzk3EVp/X5p3wkpOUU6nykFOKVqFaSoqlJ0HSmqitkp7SH1vLR+n7T/pHT4tHQxSwp0SjUijG3dMkq6rqLZKQH4CwpgZdTqX+bp6xXva93OhXq06yhJUuq5k6pUoYYe6vKcAgJoGgAAAEBRpV+Qvt0orUmSsrKvnX8sVdqaLM3/WapXVbo7RrrhOp/HzMWq5wQpZ6Wv10sb9ksu97Xzj6ZKPx+U5m6UGteU7o2V6lb1fc5LrLqdAbvhnVZGtW/aQ+WCQrUreb36dRudM33UpLt14swhDbv/PRPTAQAAANax5aD0+SqjCFYU+05K7y+SOjWW7m8jBQZ4N19+rHhOsGaP9GWidCGzaMvvPCqNnS91bSb1aCk5TRgEyIrbGbAjxgBDLvVrNtem3QlmxwAAAAAsYc0e6aOlRS9+XenHndLEpVJmHj3GzOSv5wRLtknTVha9+HWJyy0t2GI81+XyTraS8NftDNgVBTDkyMzK0MY9CXow7jmzowAAAAB+b9dR6bOVUh5X4RXZ9sPSf1d5LFKp+es5wYZ90ux1pVvH2r3SNxs9EqfU/HU7A3bGJZBl3MXM81qyYbrOXUjV3FUT9bu7X1dMo9vMjgUAAAD4tYuZ0uc/FV78GtvP+Hf4tPyXSUySWkVJLaI8Fq9Y/P2cIO289MXqwpcryrZeslVqUUdqUN0z2YrD37czYHf0APOwGS/HafWsl4s83WzlgkJ1W8wjurvDE3q69/t6/b/9df5ies78+Ws+0Uuf9tGiddM0fclreua9jiamzZvrhxXKevGvyrz7PmV/OEnuQ8lmR7ItK25rK2a2GndmpjKHPKXsDybmmp791SxlPtZf7vT0fJ6JkrJiu7ZiZqvhveh7Vm3XVs3tb5Zul0568G311VrzLs/z93OC+ZulsxmeWZdb0qy1nllXcRW2nZdtmqGHX4rUsk0zJEmnUo/ouQ+6av2uxeYEtom089KCzZd/T9hm3K0VnpdyVvp2w+Xff9xpfFngLyzVA2z9+vWaMGGCoqOjlZGRIZfLpdjYWHXr1s3saLbQJKqdTqYm6+ek5WrftIckqWJYNb34+BeSpBEfdtPwPh+aGTFPzls6SuEVlL17jwKeGGR2HFuz4ra2YmarcQQFKfCF55Q1bLgc7dvJGRsjd1KSXB9PUcArL8lRoYLZEW3Hiu3aipmthvei71m1XVs1tz/Jdkkrdnp2nafOStsOS81re3a9xeVv5wQXMo1x1jxp30npwEkpysQ7Q+a1nW9t2UeStGrbt7q1ZR8ln9ylYfePU90aTc0LanGrdkv/WyVlX9FVc9Y6446t/9fJvF6XdrRoi/TNhty9Yr9YLX2zXvptF+n6mmYlu8wyPcASExPVu3dvjR49WsOGDVPDhg01cuRItWvXTpMnT9aMGTP0zDPP6NtvvzU7qqVVCKmkPcnGhfHJJ3arQ7N75HA4NHvFOLVo0FkNros2OSEAf+SoX0/O3/RX9ptvy33qlLJefUPOnvfK2bKF2dGAMoX3IuAb+05Ip895fr3r93p+nSXhT+cEvyRLF7M8v971+zy/zuK6ejtLRhEs9dxJrd2xQMdO76f4VQpbDxmXKWfncZ1yVrY0ebm094Tvc9nRT7ulrzfkfUn4hUxpwhLpWKqvU13LMgWwQYMGacCAAYqKMkq0KSkpatOmjfbu3at3331Xffr00Z133qm//OUvJie1htW/zNOMZf/SmfTjmvjt8zp++qAkadj947Rl74/6bs1knbuYJkk6mrJPi9dNU9/4kTpzlj0EgLw5e/WUo26UsgY/KQUEyNn/cbMjAWUS70XA+/af8s56D3hpvfmxwjmBHbZ1cbazJA3r9Z7+PXOoOrfo47uQNvTdz5Ijn3nuXx8Lt/gwkE25XNL8TfnPd8soOCb84rNI+bLEJZCJiYnatGmTpk6dmjNtyZIlio+PV6tWrbRgwYKc5e6+++4irdPhyO+tkNsDo5aozo1xxcq7evYrWjv3zVzTMi+kq2508S7VXLo0QU/fUbJBEd8cskStro/Ld377pj1yutpeKS7mYcXFPJxr2r9n/l5De45VUGCwNm1bps4teheYuV3fkmUOeONVOVu1LNFzSyshIUGOdh18+prPTDXq40Vti55k1W1tVm4z2odkXhsp6XZ2OBxytGwh99p1cj7ykBxBQcVeB9vad3gvFp3V9te8F0vGiu3aqvuQkjKzfVwt/jcfqEX8E7mmXRqAPT/5zb80YLvb7daR0245nUFyu0s/GFhh5wOS984JpNKdF1zp3j/MUcPW9+aaVtptLUkbth+W4/ZapUxn8OS5lyTVqFxXYaGVFBQYXOhre2o7201E9QYa+HbB18663dLP+7NVrnwVZZz3g+5JFhXZuKMe+uuPBS7jlpTwc7oevincN6HyYYkeYLt371ZYWJiioy93tb1UAJOksLAwTZ8+Xbt379bIkSPNipmjfc9RGvrh6VyPWjfcYnasElm8/nOlnTulI6eSNHP5WE2Z/6LZkQD4KXdSklyfTZfz4QflmvqZ3MeOmR0JKJN4LwLeFxgU4vF1OhwOOZxOOYtQ9PA1M88JvLGtjfWGemW9nrBo3TSdTE3Whl1LzI5iWaHh1Yq0nMMZoHJhlb2cxt6Kuq2DQyoowOT9myV6gDVv3lyBgYFyu91yOByaMmWKTpw4oU6dOkmSQkJC9Mgjj0iSHn74Yc2ePbvQdbrdhd2w2PDuAmm3SceNXbrEacbLRct5tcTp0q89a0slPrav4mP75vzeu/PwApfv0iVO7vEly9wtcZWWpfi43/ev4uLitLCIbcJTrvy2z9esuq3Nym1G+5DMayMl2c7ujExjrKHevRQwsL/cKSnKfuNfCnjtH3I4i/5dC9vad3gvFp2V9te8F0vOiu3aqvuQkjKzfVztf6ukFbtyT7uyd9GVLvVGym/+lRwOKePCeRXj7ZovT50PSMU/J5BKd15wpY+WSpuv+js8sa2rV6vksbbkyW0tSV1b91PX1oV0c/uVp7az3ZxKl14qvCwgp0M6lrxXIcXvLI1f7T0hjZ1f+HIhQVJmxkV5qhNvXFxcsZ9jiR5g0dHRGjFihMaMGaMJEyZo7ty56tChg0JDjar9pR1X69atNWfOHB3jm04A8CnXx5PlCAyU83HjYC3g90PkPnJUri+/MjkZULbwXgR847pKXlpvhDxS/LKT6yp6Z72RXlov/EOVClLD6vmPASYZ81pGieJXKdWtKlUrwo2m2zeUx4pfJWWZ3evIkSM1ZswYDRkyRC6XK+fyx9dff12PPfaYJCk5OVmRkZGqUqWKmVHhY64fV8g1Y6Z05oyyJ06SO/mw2ZFsy4rb2oqZrca1foNcc79TwAsj5Ag0OhY7ypdXwPN/kuvTqXInJZmc0H6s2K6tmNlqeC/6nlXbtVVz+5O6Vb2z3igvrdfK2NYoqTtbSnLkXQRzSApwSt2a+ziUDTkd0l2t8p/vkFFk7OIHNzS1xCWQV3K73Vq2bJmGDx8uSXrooYdUvXp1ff7551qwYIHmz5+vwEDz/qw+oxOKNR2l5+zUUc5OHc2OUSZYcVtbMbPVOGNj5Jwz89rp0c3l/JpeJ95gxXZtxcxWw3vR96zarq2a25/UrSpVrSCdTPfsetvU9+z67KBppBQaLJ3P8Ox62db2d8N10oBbpGkrpIzsy72P3G6jIDPwVqkOfWc8onV94z06c62U7cq9rcNDpN/FGftMs1mqADZ//nyNHz9ex44d06RJkxQZGamGDRtq4MCBkqS+ffsWsgaMn/OsdhxMVKParfVkz3dypqeeO6V3vhyi1LMnFNO4q/p1HaVXpj6iU2lHlJl1URczz+uDP2zQd6s/1rSFf1fz+p30wqNTC3glAAAAwJ6cDumWG6TZ6zy3zurhUuPrPLc+uwgOlDpcLy3Z5rl1Xl9DiqzkufUVZtv+VZow51k5HE41iWqnofe9nWu+2+3WkLdj1bPTU7rrpt/q0+//ph83f6UKoZV1c7P71KfLH3wX1mZa1ZWaREqJSdL+k8a062tIsfWMtgXP6XSDFFNPWr1HSk4xetg1iZRa1JECA8xOZ7DUf3n37t3VvXt3s2NY1s6D63T+Yrre/v1yvfPlUG0/sEZNotpJkv6zYIz6d39JdWtc7pc46rHpkqQffv5KOw+tlSTd3Pw+tWh4q/7z/d98nh8AAADwF7fcIK3cJR1L9cz6HmhnFNZ8Kb8vxyVpQeKn+n7tFLlc2frzo9OUdPhnTV/yqiTp4PHterr3eHWK7qUTZ5L14uR7tO/oVn39croCAjx/itmtuVHASLtQ+nU5HdL9bUq/nuKoWame3hi8WMFBIfrnZ/2UdPhnNYhskTN/5davValC9VzPGXzPW2p9QzffBrWpkCDj/QrvCysn3Xaj2SnyZ5kxwFB62/b/pDY33C5Jat24m7buW5kzb++Rzfp80T/0pwm3aevelbme9+Pmr3RLdG9JUsWwagpwWqpuCgAAAHhcUID06M1SQCFFq+HTCr8rYcfGxqV+vnTll+NZWRnafmBNzrwTZw5p056lemPwIr01NEHVKtZWu6Z36q2hCXpraIJqVKqr1o2N4kxE+Sp6/YlFurFuB69lDSsnPdKh4AHNpaJt6zta+P6ytyoR1yk4KESSFOAMktOZuzvMkvWfKS7mkVzTPpr7vEZ80E27Dm3wVUzA9iiAlSHp50+rfLkISVJYSEWlnz+dM2/r3hV6JP7PGtVvuj789rmc6VnZmUo68rMa12nt67gAAACAX6tfTerfufAiWEFaRkkPtPVcpqIq6MvxxO3zle3K1nMfdNV7s4Yp25WdM+/wyT2qFF5ToeWMAX2Cg0IUXr6y1/M2ry092L506+jYWOoe7Zk8JbEneZPOnD2uejWb5UxL3P69WjbsIqfjclGs1y1P6/3ha/V07/EaN3uYGVEBW6IAVoaEhVTUuYtGH+2zF1NVIbRSzrw61W9QvZo3qnJ4TTkdl5vFxt0JanV9nI+TAgAAANbQMkoa0lWqXL54z3NI6tpM6n+LMVaOrxX05XhK+lFlZWfojcGLVC6ovFZsmZ0z74efZ6pT9P2+jivJKGANulWqUK54zwt0SvfFSg+2uzw4t6+lnjul92Y9pT8+OCnX9HmrP1L3dgNzTYsob3RRq1O9sc/yAWUB17KVIc3q3axvf/pAXVo9pPU7F+qOtgNy5tWufoNOph5W+ZAIZbuycqb/uPmra7rjAgAAALiscU3p+Xuk7382xgU7n1nw8k0jpR4tpXrVvJ/tVOoRbd77Q65p9Wo2K/DL8bCQimrZsIskKaZRvHYcTMyZt3Lb1/rb/117x1lfaRElNaguzdskrUmSMrLyX9bhMAbgvquVdF1F32W8WnZ2ll79/DE9cc+bqhKR+04HB4/v0F8/6aUTqYckt1vRDW5R1YhaCguJ0JmzJ5SdXcAfCKBYKICVIY3rtFZQUIiefb+zrq8VoxqV6mraolfUr+so9b9jjP4xra8yMs/rsdv/Ksm4G8nWfSv1VK/3ctbx09ZvNH3Jqzp8crfGTHlAf+3/pVl/DgAAAOA3QoKk+1pLd7aUNh+U9p2UDqVIu44a89vUl6KqGJfyVY/wXa4qEdfp1pZ9rpmekXkh3y/Hm9XrqLmrJkqSdidvUGSVBpKMYlpQQLAiwqr6JHt+KoQYl0PeEyP9fNC4u19yirTnuDG/fUNjW7eIkioVs2eeNyzd9IV2HFijid+OkCQN6vFPLd7wmZ7q9a4++MMGSdL8NZ8o25WlujWaauyMwUo6sllut0uD7nrVxOSAvVAAK2OuvrtLv66jJBnfAr01NCHXPIfDoQnPrs81rUOze9Sh2T1ezQgAAABYVXCg1Lq+8ZAuD8r+eCezEuXt6i/Hm9Ztr1OpRzRvzST16zpK5YJC9cfxcaoYVk0PdH5WkrRiy2zd3LxnrvVkZWdq5Ec9tOfwRr3wUXf9psc/dGPdm3zyN4QGG8Wu9g2N3y9t60dv9snLF1l8bF/Fx/bNNa1Z/dwhu7cbkPPz8D4f+CIWUOZQAAMAAACAMujqL8erRFyX8wX54HvfvGb5e24efM20wIAgvT54oXcCAoAHMQg+AAAAAAAAbI0eYIWo7f07+nrltcNreC6Hr163VXi454JY6LXNYNVtbVZu2kfZeG0zWHVb8170Hba171hxW1t1HwLfMOt8wF9e35fM/FvL0nYGSosCWCF6tzU7Qck0iTc7QfG91aSZ2RHKDKtua6vmthq2s+9YdVtbNbcVsa19x4rb2oqZ4TtWPB+wKrY1YA1cAgkAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbCzQ7gL/74/at2piWZsprtwoP11tNmpXouWblLk1mAAAAALAazhmLx4qZJWvmtmJmyXt1BQpghdiYlqZlKafMjlFsVs0NAAAAAFZi1XMvK+a2YmbJmrmtmLkwXAIJAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAYAAAAAAABbowAGAAAAAAAAW6MABgAAAAAAAFujAAaYwO2+/POJNPNywH+dPnf552yXeTnKgpPpl392ufNfDmXT+YzLP1/INC9HWZB+4fLPGVnm5YB/uvKz8MrPSH+Xcvbyzy4+z73qymNqN5/nAPIQaHYAu3FnZipr2LNyxrZSwODf5UzP/mqWXF9+pcAJ4+SoUMHEhNeyYmYrW7VbWrDl8u8vz5EaVpfujpGur2FaLPiJw6elr9dLW5MvTxszS4prKsXdKDkdZiWzn6Tj0rcbpF3HLk97ZY7UrbnU4XrJwbYu085dlL7ZIK1JujztxS+ldg2le2Kk8sFmJbOfM+eM/d66fZen/WWm1LGRdGdLKZij1TLN5ZaWbJUSfrk8bcxX0o21pHtjpchKpkUr0MFTRrvefuTytJdmS7fdKN3ahM8YT9p1VPp2o/G5fsk/vpZuj5baNzQvV1G4flgh1/z5cq9bL2fPnnLe3UOO2rXMjlUgK2aWrJXb6ufn/rytLXVIsX79ek2YMEHR0dHKyMiQy+VSbGysunXrZna0HI6gIAW+8Jyyhg2Xo307OWNj5E5KkuvjKQp45SW/bKhWzGxV3/8szd0kXX3Mk3RcGrdQ+l2ccUCHsungKenfC6TMq3o+pJ6X5qyXjqVKD9/EQbMn7DgifbDk2m/jT6VL/11lfGN/VytzssF85zKM9+KRM7mnZ2ZLK3Ya++ynb5dCKYKV2plz0tvzjX+v7LBxIVNavE3ad1IaGi8FBpgWESZyu6XpP0mr91w1XdK2w9LuY9LTd0i1K5sSL197TxjHdVlXfcacPid9tVY6kS71bsPnuSdsOSRNWnptj68TadJnK419y+3R5mQrCuctHaXwCsrevUcBTwwyO06RWDGzZK3cVj8/9+dtbZlLIBMTE9W7d2+NHj1aw4YNU8OGDTVy5Ei1b98+Z5k33nhDy5YtMzGlwVG/npy/6a/sN9+W+9QpZb36hpw975WzZQuzo+XLipmt5sgZo/gl5T7Iv/S72y1NXSFlZfs6GfyB220cqGVmX9s+Lvlpt7QtOZ+ZKLJslzT1R6P4ldd7UZK+32wUJFE2ff/ztcWvKx0+LS3Y7LM4tjZ73bXFryvtPib9sMOnkeBHth66tvh1idttXCr7+UrfZirMlcdz+V2Gt3y70bZROpnZ0rQVxnbO7/P8243S0VRfJwNKj/Nz77BMAWzQoEEaMGCAoqKiJEkpKSlq06aNIiIiJEk7d+7U559/LpefXFzv7NVTjrpRyhr8pBQQIGf/x82OVCgrZraSHws5gHdLOntR2nTAJ3HgZ/adlJJPFzxmhcPBiaAnbD4opV7I/4RbMnpp/rjTV4ngTzKyjGJzYVbuMk6+UHJpF6QN+wt/Ly7fwXg+ZdXyHQX3knJLOpgi7T/ps0iF2nnU6H1UWLvm87z0Nu43euwWtntYwec5LIrzc8+zRAEsMTFRmzZtUu/evXOmLVmyRPHx8ZIkl8ulxMREtWzZssjrdDgcRXokJCSUKLPD4ZCjZQvpzBk5u8bLERRU7HUkJCQUOacncpud2e6P/31b+FeUbpdLz4x8w/SsPHz/6Nn3ycLbh1tK3HbU9KxWfwz948tyF3I27ZY0e+E607Py8P0jsl6zIg12fz5TqhHVxPS8Vn40b9u10BtPuGXcqCIkLML0vDx8/1i/40SRip/3PDTE9KyXHn1/+1yhed2Slq5NMj2r1R9/ePFfcrsK/ibC7Xbrs1nLvJ6lpOeMnuDrc8aymtmM3A6Hw3I1BU8pSu6lS5dq6dKlxVqvJQpgu3fvVlhYmKKjL1/AfWUB7Ouvv9a9995rVrw8uZOS5PpsupwPPyjX1M/kPub//ZytmNlKXK6sQk+65VChH+Swp6L+v7toH6VWlG3tdrvlyuY2dGWRy1309xj769Ipzv6MfV/ZZMXPxqJmZv9ResY2LGwgNbdftQ+gODg/9zxLDILfvHlzBQYGyu12y+FwaMqUKTpx4oQ6deqkpKQkVa1aVRWKORBcoYWIX3VLXKVlKcUbCMadkWlco9u7lwIG9pc7JUXZb/xLAa/9Qw5n0WuOcXFxWljCPv/Fze0Pme1u7kZjXKGCOBxOTfzXC7px+gu+CQW/ceSM9Oo3BS/jkBTXupY+4j1WKjuPSOMWFbyMw+HQo/e21/S/sK3LmmyXcefV1PMFL1cxVDqVvEvF+IjEVS5kGnfWLOhSUodDqlNZyrxw1nfB4Df+86O0bm/hl7gtnj1RNSIm+iJSoQ6ckt6aV/AyDkl3dWqkT/g8L5Uth6SJCQUv43A49buHb9OXr3h3W5fknNFTfHnO6ClWzCyVvfNzf9/WcXFxxV6vJQ7boqOjNWLECI0ZM0YTJkzQ3Llz1aFDB4WGhmrlypXatWuXPvnkE+3atUvfffed9uzJZ7RMH3F9PFmOwEA5H+8nSQr4/RC5jxyV68uvTM1VECtmtpqOjSVnAV9SOSRVrSA1ifRZJPiR6ypKjWsW/D2mW9ItN/gqkX01qinViCh4WzscUsdGPosEPxLgLNr7rHMTUfwqpZAg6abrC17G7Ta2NcqmW24ofCytJtcZ+3R/EVVFqleVz3NfuDFSqhJW8DhxAQ7pZj7PYUGcn3uHZQ7dRo4cqTFjxmjIkCFyuVw5lz8++uijGjBggAYMGKBGjRrpzjvvVMOGDU3L6Vq/Qa653ynghRFyBBod7Bzlyyvg+T/J9elUuZOSTMuWHytmtqJK5aV+HY0P6as/qB0yTgR+c2vBRTLY26M3SxXLXzv9UpO4N0aqX82XiezJ4ZAGdpZCg689QXE4jGmP3CRVCzcjHfxB/I3SjbWMn69sI5d+bl5buu1GX6eyp3tjpLpVr51+aVvfdL3UroEvE8GfNKgu3d3K+DmvIkelMKnvzb7NVBSPd5IqhFw7/dKf0LutVKuyTyPZktNpHDuXC8zj81xGm+nXMe9jK3/h+nGFXDNmSmfOKHviJLmTD5sdqVBWzCxZK7fVz8/9eVtb4hLIK7ndbi1btkzDhw/PNX3WrFlatWqV3G63ateurcaNG5uSzxkbI+ecmddOj24u59f+Wa21YmaralNfqlxeWrxN2nLQ+AYwKEBq19A44eKEu2yrHCb9sYe0ZKtxh7nzvw7EfX1N42S7eW1z89lJZCXpTz2M9+Lq3VLGr5dgNatlvBevr2lqPJgsMED6bRfjLm3Lt0sn0o3pVcOlzjcYPTcCLPMVon8rFyQ91U1a+ouxvc/8eulpZCWpS1OpfcOCe3fA/m6PNtpDwjZp16/D34QGG7164m/Mu9Bktmrhlz9jVu1Wzo01Gl8nxTeTmtLb32PqVDG29aKtUmKScUm1Q1J0HWNbN6hudsKCOTt1lLNTR7NjFIsVM0vWym3183N/3taWKoDNnz9f48eP17FjxzRp0iRFRkbm9Pbq1auXevXqZW5AoAga1jAeGVnSxUzjIC4wwOxU8BfhIdJ9raW7Y4xbewcFGL0D4XlVKkh92km9WhvFxuBA41tkQDIKXF2aSrc2Md6LklQ+mGKMNwQHGkWOrs2lcxeNntChbGtcIbqO8biQaRQ4ygf7fxG6Ynnp/jbSfbHGPiQ4wCj4wvOqhUsP3yQ90FY6n2Fs52A+zwHkwVK7hu7du6t79+5mxwA8IjiQD2fkL8BpFMPgfYEBUjhFaOTD4ZDCypmdomxwOvyzNw/8R0iQ9b4U4vPcdwIDpPBQs1MA8Gd+/t0JAAAAAAAAUDoUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrgWYH8HetwsMt+dpm5TZzewEAAACAr3HO6LvXZVv77nWtuq0L4nC73W6vrBkAAAAAAADwsLi4OElSQkJCkZ/DJZAAAAAAAACwNQpgAAAAAAAAsDUKYAAAAAAAALA1CmAAAAAAAACwNQpgAAAAAAAAsDUKYAAAAAAAALA1CmAAAAAAAACwNQpgAAAAAAAAsDUKYAAAAAAAALA1CmAAAAAAAACwNQpgAAAAAAAAsDUKYAAAAAAAALA1CmAAAAAAAACwNQpgAAAAAAAAsDUKYIV48sknFRgYaHYMAAAAAAAAlBAFsAIsX75c6enpZscAAAAAAABAKVAAy8fFixf1wgsv6M033zQ7CgAAAAAAAEqBAlg+XnrpJQ0aNEjVq1c3OwoAAAAAAABKgQJYHjZt2qRVq1Zp4MCBZkcBAAAAAABAKVEAy8OPP/6orVu3qkGDBqpfv76ys7NVv359paammh0NAAAAAAAAxeRwu91us0P4u8DAQGVlZZkdAwAAAAAAoMyLi4uTJCUkJBT5OfQAAwAAAAAAgK1RACuCK3t/HTh8TKdOcykkAAAAAACAVVAAKwaX260Zc5fqzYn/1e79yWbHAQAAAAAAQBFYvgD2888/64EHHlC1atUUEhKixo0ba9SoUV55rc3bk3T0RIrCw8qrXq2aXnkNAAAAAAAAeFag2QFKY+3atbr11lsVFRWlN954Q/Xq1VNSUpJWrFjh8ddyud1a9ONaSdJtN8cqMDDA468BAAAAAAAAz7P0XSDj4uK0detW7dy5UxUrVizWc1947UMvpQIAAAAAAIC3fPbBW5Kk/Xu2F/k5lr0E8ty5c1q+fLn69u1b7OIXAAAAAAAAyg7LXgKZkpIil8ulOnXqlOj5rz7/RJGX3fTLHn02e6EqhofpuSce4fJHAAAAAAAAk1w4vLXYz7FsAaxy5cpyOp06dOhQiZ5fkksgz6Sd1ei3JpXo9QAAAAAAAFB6IZHNiv0cy14CWb58ed166636/PPPlZqaanYcAAAAAAAA+ClLD4J/6S6Q9erV04gRI1SvXj3t379fy5cv10cffVTq9bvcbr3z8QwdPZGiXnfcog6xxa8wAgAAAAAAwFyWvQRSktq0aaOVK1fqxRdf1LPPPqsLFy4oKipKjzzyiEfWv3l7ko6eSFHF8DC1bdHEI+sEAAAAAACAb1m6ACZJLVu21OzZs72y7gsXMxRSLli33RzLwPcAAAAAAAAWZelLIH3h/IWLCgoMpAAGAAAAAABgURTAAAAAAAAAYGuWvQskAAAAAAAAUBQUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrFMAAAAAAAABgaxTAAAAAAAAAYGsUwAAAAAAAAGBrgWYHAICi2r5YSjvm+9cNryE1iS/Zc/+4fas2pqV5NlARtQoP11tNmhX7eVbMbFXDhw/Xhg0bTHntmJgYjR071pTXBgAAAHyNAhgAy0g7Jp0+aHaK4tmYlqZlKafMjlEsVsxsVRs2bNDSpUvNjgEAAADYHpdAAgAAAAAAwNYogAEAAAAAAMDWKIABAAAAAADA1hgDDIAtrP5lnr5e8b7W7VyoR7uOkiSlnjupShVq6KEuzykggN0dAAAAAJRVnBECsIX2TXuoXFCodiWvV79uo3Omj5p0t06cOaRh979nYjoAAAAAgJm4BBKArdWv2VybdieYHQMAAAAAYCJ6gAGwrcysDG3ck6AH454zOwrgEVWqVNEtt9yitm3bqk6dOnI4HDp+/LjWrVunH3/8UQcOHLjmOTExMfrwww/1wAMP5DkfAAAAKAsogAGwlYuZ57Vkw3Sdu5Cquasm6nd3v66YRreZHQsolebNm2vEiBF66KGHFBISkucyLpdL3333nd58800tWbJEklH8WrhwoapWrarnn39eTz31lC9jAwAAAH6DAhgkSWcvSqt2S2uSpLQLUniIdFNDqf31Uvlgs9Plze2WdhyRftgh7TspORzSDTWlW26Q6lUzO529uNzSloPSjzul5BQpwCk1q21s68hKZqfLrVxQqG6LeUSS1Kh2rMZ8+oAm/WmrQstVkCQt2zRD42YN05O93tWtLfvoVOoR/fPzfnq06yjFNoo3M7okyZ2Zqaxhz8oZ20oBg3+XMz37q1lyffmVAieMk6NCBRMTXsuKma0iMDBQf/7zn/Xiiy8qKChILpdLCQkJWrVqlXbu3CmXy6WoqCi1bdtWt99+u+666y7dddddmjRpkj755BPNmjVLVatW1Zw5c/Tss8+a/ecAAAAAprFUAWz9+vWaMGGCoqOjlZGRIZfLpdjYWHXr1s3saJZ2NFUat1BKPX952tkL0qx1UsIv0lPdpGrh5uXLi9stzVhjFGQckty/Tk9MMop498ZIXZubGNBGsl3Spz9IGw/k3tY/7pRW7JIeuUm66XozE+avSVQ7nUxN1s9Jy9W+aQ9J0q0t+0iSVm37Vre27KPkk7s07P5xqlujqZlRcziCghT4wnPKGjZcjvbt5IyNkTspSa6PpyjglZf8spBkxcxWEBwcrC+++EL33XefJOmDDz7Qa6+9pqSkpDyXr1q1qn7/+99r5MiRGjRokPr376/AwEDNmTNHffr0UWZmpi/jAwAAAH7FMoPgJyYmqnfv3ho9erSGDRumhg0bauTIkWrfvr0+/PBDTZ48Wa+88oqWLVtmdlRLyXZJExYbvb6udKnIcea89MESyeXyebQCLdtuFGCky1mv/PnrDdLmgz4OZVNzNxrFLyn3tpaMQuT0n6S9J3weq8gqhFTSnuSNkqTkE7slGUWw1HMntXbHAh07vd9vil+XOOrXk/M3/ZX95ttynzqlrFffkLPnvXK2bGF2tHxZMbO/mzJliu677z6dPHlS8fHxGjJkSL7FL0k6efKk/v73v+vRRx9VVlaWAgMDdebMGT322GMUvwAAAFDmWaYANmjQIA0YMEBRUVGSpJSUFLVp00anT5/WZ599poEDB+qZZ57RsGHDTE5qLT8flFLOGoWMvLjd0vE0aVuyb3MVxOWSlmwreBmHo/BlULiLWcYlpoVZ9ov3sxRm9S/zNGPZv3Qm/bgmfvu8jp82KqDD7h+nLXt/1HdrJuvcxbSc5Yf1ek//njlUnVv0MStygZy9espRN0pZg5+UAgLk7P+42ZEKZcXM/uqxxx7TI488ojNnzig+Pj5nTK/CxMTEaOLEiQoMDFR6eroqVqyov/zlL15OCwAAAPg/S1wCmZiYqE2bNmnq1Kk505YsWaL4+HgtX75crVu3liRVqFBBbrdbBw8eVJ06dQpcp8Ph8Gpmq+g+9D+6ocMjcgbk3xRcrmw9M2ayFn30u3yX8aVqdVup3z82FLiM2y3tPiaVC6ukjHNnfBPMhuq1vFO9RswrcBm3pNW7Lqh/51Cv53lzyBK1uj4uz3ntm/bIuczxSnExDysu5uFrpteoXFdhoZUUFFj4IHdLlyaoXd+SDaQf8MarcrZqWeznORwOOVq2kHvtOjkfeUiOoKBiryMhIUGOdh2K/TwrZraTChUq6J133pEkDR8+XJs2bSrS864c8H7OnDn65z//qR9++EF/+MMf9Mknn2jLli25ll+6dCmfhQAAALA0d369efJgiR5gu3fvVlhYmKKjo3OmXSqAHT58WGFhYTnTIyIilJzsR92V/FxgubDCF3K7FRRc3vthiiioKJkvLetHua2oqNs6MCjE6HZnIYvWTdPJ1GRt2FW0njW+5k5Kkuuz6XI+/KBcUz+T+9gxsyMVyoqZ/VG/fv1UpUoVrVixQp988kmRnnN18atPnz766aef9OGHH8rpdOrJJ5/0bmgAAADAz1miB1jz5s0VGBgot9sth8OhKVOm6MSJE+rUqZPWrVungICAnGWzsrJy/Z6fLl26SDJ6G5Rlc9ZJiwu5VNAZEKhhTzyqeeMe9U2oQpw5J/3tq2vHo7pauUDp9IlkBRbeHJCPQynSG3MLX65ymOT2wUBxidOl0x4a261r637q2rpfkZbt0iVO7vFF/2bhSt0SV2lZyqliPcedkWmModW7lwIG9pc7JUXZb/xLAa/9Qw5n0b+3iIuL08JifCNyiRUzW1VcXJyWLl2aa9qAAQMkSe+++26R1pFX8evSmF/vvfeehg4dqscee0xPP/20srKycp7XpUuXMv8ZCAAAgLLDEj3AoqOjNWLECI0ZM0YTJkzQ3Llz1aFDB4WGhqp27do6e/ZszrKpqamKjIw0Ma21dGhUxOX86C5/FctLzWoX3uHoputF8auUaleWoqoYd38sSKfGPolTZrg+nixHYKCcjxsFuoDfD5H7yFG5vvzK5GT5s2JmfxQcHKzWrVvL5XLpm2++KXT5gopfkrR161bt2rVL4eHhatasmTejAwAAAH7NEgUwSRo5cqTGjBmjIUOGyOVyKT4+XpIUHx+fMz5Kenq6nE6natWqZWZUS6kRIXUp5AZ4XZtJVSr4Jk9R3RMjBQXkXQRzSKoYKnVt7utU9tSrjbGd8yqCOSTVjKAA5kmu9RvkmvudAl4YIUeg0UnXUb68Ap7/k1yfTpW7gLsAmsWKmf1V06ZNFRwcrJ07dyo9Pb3AZQsrfl2ybt06SVKrVq28khkAAACwAktcAnklt9utZcuWafjw4ZKkyMhIde3aVZMmTdLevXs1YcIEcwNaUM/WUkiQtHirlJl9eXpwoNStuXS7HxaSIitJT98uTVspHT6de16D6lK/jkYRDKV3fQ1paLw0fZV08qrz8RtrSY/eLIUWPo48isgZGyPnnJnXTo9uLufX/tmbyoqZ/VVGRobmzJmj3bt3F7hcrVq1ilT8kqTly5erfPnyOn78uDciAwAAAJZgqQLY/PnzNX78eB07dkyTJk1SZGSkGjZsqBEjRpgdzdKcDqlHS+m2G6UX/mdMe7yjFF1HKlf8m7j5TJ0q0oi7pL0npHe+N6aNuEuqVdncXHbU+Dpp1H3SrqPS+4uMaaPuk6qHm5vrStv2r9KEOc/K4XCqSVQ7Db3v7Zx5uw5t0LtfPSmn06nf3PkPtWjYWS6XSxO/HaHdyRtUoXxl/eXxL0xMDxh++eUX9ezZs9DlkpOT9eGHH6p58+YFFr8kYxyw9957z5MxAQAAAMuxVAGse/fu6t69u9kxbCvkimJXmwbm5SgOh8Po8XUJxS/vcTqkG667/Ls/Fb8kqWalenpj8GIFB4Xon5/1U9Lhn9UgsoUkacr3f9Hox/6r8PJVNGZKb/2z4Xda/vMM1a15owbf+6bJyYGSGTlypAICApSdnV34wgAAAEAZZ5kxwACgIFUirlNwUIgkKcAZJKfz8h0Q0s+nqHqlOgoJLq8LmWd1MfO8ftr6jfYd2aI/jo/T3FUTzYoNlArFLwAAAKBoKIABsJU9yZt05uxx1at5+Y53FcOqK+nIZp1OP669RzYr/fxppaQfVVSNpnr9iYVatG6aUtKOmpgaAAAAAOBNlroEEgAKknrulN6b9ZRGP/a/XNN/e9ereverp1S+XLgaRLZUxbBqCgupqJYNuyggIFDN6t2sQyd2qXJ4TZOSAwAAAAC8iR5gAGwhOztLr37+mJ64501Vibgu17w61W/Qa098r+F9PlCNSnUVGBCk5vU7as/hTZKkpCM/q2blembEBgAAAAD4AD3AANjC0k1faMeBNZr4rXFX2EE9/qnFGz7TU73e1bzVk7Ro3VQFB4Vq2P3jJEl3thuk1//bXzOXj1XbJt1VvVIdM+MDAAAAALyIAhgAW4iP7av42L65pjWrf7MkqUf7QerRflCueeVDwvW3/jN9lg8AAAAAYB4ugQQAAAAAAICtUQADAAAAAACArXEJJADLCK9hvddtFR7uuSA+em0rZraqmJiYEj1vz/7DkqSGdSNz/eyL1wYAAACsiAIYAMtoEm92guJ7q0kzsyMUmxUzW9XYsWNL9LwXXvtQkvTq80/k+hkAAABA3rgEEgAAAAAAALZGAQwAAAAAAAC2RgEMAAAAAAAAtkYBDAAAAAAAALZGAQwAAAAAAAC2RgEMAAAAAAAAtkYBDAAAAAAAALZGAQwAAAAAAAC2RgEMAAAAAAAAtkYBDAAAAAAAALZGAQwAAAAAAAC2RgEMAAAAAAAAtkYBDAAAAAAAALYWaHYAf7d9sZR2zJzXDq8hNYk357UBeAb7EN8ZPny4NmzY4PPXjYmJ0dixY33+ugAAAACKjgJYIdKOSacPmp0CgFWxD/GdDRs2aOnSpWbHAAAAAOCHuAQSAAAAAAAAtkYBDAAAAAAAALZGAQwAAAAAAAC2xhhgpbT6l3n6esX7WrdzoR7tOkqSlHrupCpVqKGHujyngAA2MYC8sf8AAAAAAN/g7KqU2jftoXJBodqVvF79uo3OmT5q0t06ceaQht3/nonpAPgz9h8AAAAA4BtcAukl9Ws216bdCWbHAGBB7D8AAAAAwLPoAeYFmVkZ2rgnQQ/GPWd2FAAWw/7DtxwOh+rWravw8HBlZGRo7969ysjIyHf5mJgYZWZmasuWLT5MCQAAAKC0KIB5yMXM81qyYbrOXUjV3FUT9bu7X1dMo9vMjgXAAth/+Fa5cuX00EMPqX///mrbtq0qVqyYMy8zM1ObN2/WzJkzNXHiRB09ejRnXkxMjBYtWqSsrCzdfPPN2rNnjxnxAQAAAJQAl0B6SLmgUN0W84ju7vCEnu79vl7/b3+dv5ieM3/Zphl6+KVILds0Q5J0KvWInvugq9bvWmxW5GtcyLz8c2KSdDEz/2VROukXpJ92SwnbpA37pMxssxPZ15lz0oqdxrbefFDKdpmd6Fp22H9YxUMPPaT9+/fr008/VdeuXVWxYkUdPnxYmzdv1u7duxUQEKDY2Fj9/e9/14EDB/TPf/5T5cqVyyl+ValSRStXrtSBAwfM/lMAAAAAFAM9wLygSVQ7nUxN1s9Jy9W+aQ9J0q0t+0iSVm37Vre27KPkk7s07P5xqlujqZlRJUkutzT/Z2nx1svTpq6QggOlbs2k26Mlh8O8fHaSlS3NXm8UZK4sxIQGS3e3km65wbxsdnMxS/pilbR2n+R2X54eHiLd30ZqXd+0aAWy2v7DKoKDg/Xxxx+rX79+kqR169Zp3Lhx+vbbb3P18qpQoYI6deqkJ554Qr169dILL7ygPn36qFq1aqpUqZJmz56tBx98UJmZfEMAAAAAWImlCmDr16/XhAkTFB0drYyMDLlcLsXGxqpbt25mR7tGhZBK2pO8Ue2b9lDyid2qVe163dqyjxas/VRrdyzQmbPHFd3gFrNjSpJmrZWWbb92ekaWNHeTdCFLui/W97nsxu2Wpq2Q1u+/dt75DGnGGqMo1oWaRqllu6SJCdKuo9fOS7sgffqj8bO/FsGstP+wgsDAQM2YMUP33nuv0tLS9Mc//lETJ07Mc9n09HTNnz9f8+fPV4cOHfTZZ5+pUaNGkqTvv/+e4hcAAABgUZa5BDIxMVG9e/fW6NGjNWzYMDVs2FAjR45U+/btJUnz5s3T1KlTfZ5r9S/zNGPZv3Qm/bgmfvu8jp8+KEkadv84bdn7o75bM1nnLqblLD+s13v698yh6tyij8+z5uVYat7Fryst3iqdTC94GRRuz7G8i19X+nqDUQxD6Wzcn3fx60oz15p/OaTV9x9W8Ze//EX33nuvTp48qc6dO+db/LrahQsXVKlSpZzfK1asqOxsrlcGAAAArMgyPcAGDRqkAQMGKCoqSpKUkpKiNm3aKCIiQh988IH+97//6fHHH/d5rvZNe+RcpnSluJiHFRfz8DXTa1Suq7DQSgoKDPZFvEL9tKtoy63aLd3VyrtZ7G7lLskhyV3AMlnZ0tq9XApZWit3GZftugvY2OkXpC2HpJZRvst1NavvP6wgJiZGf/7zn+VyudS7d29t3LixyM9btGiRKleurLlz56ply5a66aab9Ic//EFvvvmml1MDAAAA8DRL9ABLTEzUpk2b1Lt375xpS5YsUXx8vCRp8ODB6ty5c7HWuXTpUi1dulQOh6PAx9KlCZ78U7Ro3TSdTE3Whl1LipAxodB8pX18+J+v5MrOKjCHKztL7374mdezlOZxidk5Cnp8s3BVgcUvSXK7sjVyzFumZ7X6tl6/7WCBxa9LBg75k9ezeHIfUpz9h+SbfYg/PZYuXXrNNhg5cqQCAwP13nvvadmyZUXablcOeD979mz16tVLTzzxhCTp+eefV7ly5a7azkt9/rdecvXPPHjw4MGDBw8ePHiUpUdxWKIAtnv3boWFhSk6Ojpn2pUFMCvp2rqf/vtismIa3WZ2FElS1sWzhS/kcCgz45z3w9hc5sV0uV2FXD7lcLKtPSDjwlm5i1ABy7LYtva3/Ye/i4yM1P3336+srCy9+uqrRXrO1cWvS2N+zZs3T2vXrlW1atX04IMPejk5AAAAAE+zxCWQzZs3V2BgoNxutxwOh6ZMmaITJ06oU6dOJV5nly5dJEkJCQkFLpc4Xfp1WB6f69IlTu7xRejGUgob9kufLC94GaczQO/89bdqPvG3Xs1SGsOnGf8WpehhlmXbpZmJBS/jcDj0vwkvKuqLF30TqgSssK2/2SAt3FLwMg5JCbPeV+Ww972axe77EH8SFxeXqxdYfHy8AgMD9c033+jw4cOFPj+/4tclkydPVps2bdS9e/dcY0526dKl0M8ST3vhtQ8lGe/DK38GAAAAkDdLFMCio6M1YsQIjRkzRpGRkVqyZIk6dOig0NBQs6NZXos6UpUwKeVc3uMlORxStQrSjbV8n81u2jWQvttkDHKf12mqQ1KD6lJUVV8ns5+OjaSEX6Ts7PzHXIupJ1UO82ks+FibNm0kSStXrix02cKKX1eu59J6AQAAAFiHJS6BlIxxXMaMGaMhQ4bI5XJZ8vJHfxTglAbHS+EhuadfupK2Yqg0+DbJaZmW4r9Cg41tGRKUe/qlbV2zojSweEPZIR9VKkiDbpUCAnJPv3SJeIPq0sM3+T4XfKtu3bqSpO3bC77VbVGKX1eup169ep4PCwAAAMCrLNED7Eput1vLli3T8OHDc6ZNnjxZCxYsUKVKlRQeHq4HHnjAvIAWVDNCev5uafUe45F+wSiItb9eat9QKs8N5zymXjXpz/cadymct8mYFlVF6tBIattACrbcO9J/3VhL+vM90oqd0qKtxrQG1aSOjaWYulJgQMHPh/U9+eSTevHFF3Xo0KECl+vQoUOhxS9JOnv2rKKjo3XhwgVvxAUAAADgRZY63Z4/f77Gjx+vY8eOadKkSYqMjFTDhg01cOBADRw40JRM2/av0oQ5z8rhcKpJVDsNve/tnHkbdy/VR9+OkBwO3dF2gO69eYgko4g35O1Y9ez0lO66yT/G1QorJ912o/GAd0WESt1bXC6A/aGHuXnsrGoF6d7YywWwp+8wN09exs95VjsOJqpR7dZ6suc7OdPX7ligT+a/qHJBoXq693jVrdE0330K8nb06FEdPXq00OUmTJigQ4cO6bvvvsu3+HXJli2FDC4HAAAAwC9Z6sK27t27a9asWXK73fr444/VsGFDsyOpZqV6emPwYo198gedTj+mpMM/58ybsewtvfj4F3rnyRX6fs3knOkrt36tShWqmxEXgB/ZeXCdzl9M19u/X66srAxtP7AmZ97UhS/p9cGL9OdHP9On3/9VUv77FJTe119/XWjxCwAAAIB1WaoA5o+qRFyn4CBjAK0AZ5CczsvXVUVVb6KzF84oM/uiQoIvj7a9ZP1niot5xOdZAfiXbft/UpsbbpcktW7cTVv35R6sPTQ4TFUjIpV8crek/PcpAAAAAICCWeoSSH+2J3mTzpw9rno1m+VM6xR9v0ZO6iGnI0CP32704Ejc/r1aNuwipyNA2e4ss+IC8APp508rsorRkzUspKL2Hs19eV1K2lGlnU/RgaPbJOW9TwEAAAAAFI4eYB6Qeu6U3pv1lP744KRc0yfNfUHvPLVSnzy/U9+vnaILGec0b/VH6t7OnPHKAPiXsJCKOncxVZJ09mKqKoRWypn3u7te1yvTHtH0xa+qWf1OkvLepwAAAAAACkcBrJSys7P06ueP6Yl73lSViOtyzXM6A1QhpJKCAoPldDiVnZ2pg8d36K+f9NKMZW/pq+Vjtf/YLyYlB2C2ZvVu1vqdiyRJ63cu1I11O1yeV/9mvTlkiR7tOkp1axp3p8hrnwIAAAAAKByXQJbS0k1faMeBNZr47QhJ0qAe/9TiDZ/pqV7v6uG45/X8h93kcDjVrmkPhYVW1Ad/2CBJmr/mE2W7slS3RlMT0wMwU+M6rRUUFKJn3++s62vFqEalupq26BX16zpK0xa9ovU7FyqifFUNf+ADScpznwIAAAAAKBwFsFKKj+2r+Ni+uaY1q3+zJKld0zvVrumdeT6ve7sB3o4GwAKe7PlOrt/7dR2V8++lny8paJ8CAAAAAMgfl0ACAAAAAADA1ugBVojwGmXztQF4BvsQ34mJiSn2c/bsPyxJalg3MtfP3n5dAAAAAL5FAawQTeLNTgDAytiH+M7YsWOL/ZwXXvtQkvTq80/k+hkAAACAvXAJJAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGyNAhgAAAAAAABsjQIYAAAAAAAAbI0CGAAAAAAAAGwt0OwA8I7ti6W0Y75/3fAaUpN4378uAM8xa/8hsQ+xiuHDh2vDhg0+f92YmBiNHTvW568LAAAA66MAZlNpx6TTB81OAcCK2H+gMBs2bNDSpUvNjgEAAAAUGZdAAgAAAAAAwNYogAEAAAAAAMDWKIABAAAAAADA1iiAAQAAAAAAwNYYBL8MWv3LPH294n2t27lQj3YdJUlKPXdSlSrU0ENdnlNAAM0CQP7YhwAAAACwGs5SyqD2TXuoXFCodiWvV79uo3Omj5p0t06cOaRh979nYjoA/o59CAAAAACr4RJI5Khfs7k27U4wOwYAi2IfAk8KCgoyOwIAAABshB5gkCRlZmVo454EPRj3nNlRAFgQ+xDkJyQkRHfccYfatWun6OholS9fXhcuXNC2bduUmJio7777Tunp6dc8Z86cOUpMTNTIkSNNSg4AAAA7oQDmRW638a/DYW6O/FzMPK8lG6br3IVUzV01Ub+7+3XFNLrN7FgAfuV2++/+Q2IfgoJVrFhRI0eO1KBBg1S1atVr5t93332SpNTUVH366af6+9//rmPHjuUUv26//Xa1aNFCY8eO1bFjx3wdHwAAADZDAczD3G7p54PSsu3Snl+P1+tWlTrfIMXWl5x+dDJbLihUt8U8IklqVDtWYz59QJP+tFWh5SpIkpZtmqFxs4bpyV7v6taWfXQq9Yj++Xk/Pdp1lGIbxZsZXZLkcklr90rLd1ye9v4i6dYmUvPa/ls4OHpGWrr98u9/nSl1aGS0kQoh5uWCf7iYKa3YJf24UzqZJgUGSC2jjHZdr5rZ6XKz+j4E3tO9e3dNmjRJtWvXliStXbtW8+fP14YNG3TmzBlVqFBBrVq1Unx8vG655RY99dRT6tu3r5555hn1799ft99+u44cOaL4+HiKXwAAAPAISxXA1q9frwkTJig6OloZGRlyuVyKjY1Vt27dzI4mySh+zVhjnLg6JP3aAUz7Tkp7V0hbDkmPdZScfjjyWpOodjqZmqyfk5arfdMekqRbW/aRJK3a9q1ubdlHySd3adj941S3RlMzo0qSsl3SlB+kTQeMbX3JzqPSjiNSl6ZSr9b+VwTblixNWmrkv+TMeWn+z9JPu6Rht0vVws3LB3OdvSi9t1A6fPrytMxsad1e4/FIB+mm600KVwir7UPgPQMHDtRHH30kp9OplStXavjw4Vq9evU1y82cOVN//etfFR0drbfeekt33HGHpk6dKkk5xa9t27b5Oj4AAABsyg9LMXlLTExU7969NXr0aA0bNkwNGzbUyJEj1b59e02ZMkWTJ09Wnz59tHbtWtMyrtptFL+ky8Uv6fKlkOv2SQm/+DxWkVUIqaQ9yRsl/X979x4XVZ34f/w9DCAXwfsFFTTzFiDiNQ0VvBSZZUqWdrfsm7Zm2daaq7Wb5T5+qVlmudqWue5W1mZhtZmuugpqlw3TvKaCmiKa4g1I5Tq/PyZQVBhQmDPn8Ho+Hp9HM+ecmXnPOByYd+dzRsrITJPk/ACbdea4Nu5eqaOnDnjMB9fV253ll3T51zrpJ+fRYZ4k55z0brKz/HJcZn3WOWlB8vnngJrnw2+lI6cuXe74bXz4nZRx0s2hKsFM+xBUj8GDB5eUX1OnTlXv3r0vW35daNu2bbr99tv100/nf0HOmTOH8gsAAABVyjQF2OjRozVq1CiFhoZKkk6ePKmuXbtq+/btatmypR566CFNmTJFgwYNUn5+vtvzORzOcsvVAUdJPzmn7hnpfz99pSXJr+p0zjG9/eWzOnYqXZI0fthcbd+/Qcu/X6gzudkl248f+qbmfPqY+nQcblTkUgqLnFNMy2OT87X2JN+mOY/mKavfcjicR/7sPebOVPAUx3Oc06fL7T8d0vrd5W3gHmbfh6B61K9fv6T8+tOf/qQXXnhBRRX4hVd8zq8OHTro9OnTkqRJkyaV/L4HAAAAqoIppkCmpKRoy5YtJVMjJGnNmjXq37+/du/erWXLlikuLk7t2rXTsWPHlJ2drfr165d7n0lJSZIkWxXNkQusG6JH3sxwud3ps1LjlpE6nr69Sh63LK+MXaNO18Zddl2PDoNKpihdKC56hOKiR1yyvHG9MAX615WPt6/Lx01KWqvud1fvSbAbt+qiu6eVf6SfQ9LBE5J/UAOdyzlRrXkq6o4pa9S8fV/ZypkD63AU6YHxL+vrf01xY7LKefI9Z0VTVT877mCGzBFxj2jgI2+Xu41D0n/+l64RPau3GChv/yGZfx9yoWdffkuS871x4WVP54m5//znP6tp06ZKTk7WtGnTKnSbC094Xzztcdq0aUpISNDMmTM1cuTIUtsnJSUZ/jwBAADgORyVmEJliiPA0tLSFBgYqMjIyJJlxQXYfffdp7lz50qSNmzYoG7durksv6qDVwU+2F3Jtp5g9Q/v63hWhjanrjE6iiTzvtZ271rlll+SJIdDXnbPyQz3sVfwvepl96nmJFXP0/YhqHq1a9fWqFGjJEmPP/54hf4QuVz5tXPnTj3xxBMqKChQQkKCQkJCqjk5AAAAagpTFGARERHy9vYu+YN60aJFyszMVExMjOx2uxo2bKi8vDy99tpr+uc//1mh+4yNjVVsbKwcDkeVjBNH9suvAp9L7V7S/l0/VNnjljViY+Ou4hUvbUCXe/XR8xmKbuP6qIzY2Lhqf257tn5ToW/TDPCVso4frvY8FR3Dbu7lcoqszcuuV156xvCs5Y1iRuewWuYl/5zr8j1tk9SpXZNqz1KV+w/J8/YhZb03Lrzs6cPo3LGxsaX+3YYMGaLg4GAlJydr69atLv+dyyq/JOnQoUNaunSpfHx8LjkCrCp/bzMYDAaDwWAwzD8qwxQFWGRkpCZOnKipU6dq/vz5WrZsmXr27Cl/f/+SbaZNm6bXXntNHToYc4Jlb7vrb2ezSeraylnM4MrV9pM6hbk+31pMW2fh6Cli2ro4v5OkWt5S55ZuiQMP06aJ8xtAy3tfOyT1bueuREDF9ejRQ5L01Vdfudy2vPKrWPH9dO/everDAgAAoEbyoHqgfJMnT9bUqVM1duxYFRUVqX///iXr3nvvPd1///3q0KGDli5dqpycHEMy3hghNah9+Q+wNklB/tItndydyppujZYCa5X9WjcOlvpd5+ZQLoQ2kPqUUV4UP487e0i+pjgzH6qazSaNuN7537JKsIjmUscWbo0FVEjHjh0lSZs2bSp3u4qUXxfeT1RUVNWHBQAAQI1kuo/aDodDycnJmjBhgiRp9erVGjt2rPz8/CRJjRo10tChQw3JVttPmnCT9PH3v32b2wWH+1zXzFlu1A0wJJrlNKgtTYiXlnwv/XT4/HIvm/PosDu6SQG1jMtXlmHdpDoB0n93SGfyzi9vUFsa0kWK4kvParS2TaRxA6RPN0qHTp5f7uvtPIJwcCfJ1WnkACOsWLFC+/fv1549e8rd7o033nBZfknSwYMHtXDhQh06dKg64gIAAKAGMlUBtmLFCs2bN09Hjx7VggULFBISogEDBhh2xNflBPlLD/eVTp2RXkh0Lnv+dmfB4SkyT2fo+YW36udfduiLaTmy28+/Df7y3kidyD6i/IJc5eaf1Vu/36x//OcFbdiWqNr+9dQrfIiGx/7ewPTnNQySxvaXMrOl9JPOo2ZaNZLq+Lu8qWG8bNLACCmug7TnF+lsnrMUvaaR88gf4Nom0jODnO/pWb/NJnsxQRU6x2B1m/f5U9qdnqI2zbto3O2vlyzfd2SbXv9krBwOh55MmKfWzaK0cfdK/X3F86rl468nEuYprHEHj92X4OrNmDGjQtu9+OKLCg8P1yOPPFJm+SVJmZmZevjhh6sqHgAAAGCuAiw+Pl7x8fFGx6iQC4/08qTyS5KCA+prxqOr9cKiYZesm3Lfh5Kk9VsTtefQxpLlY26dpS7tBrotY2U0DHIOM/G2O48KBC7HZpNCL/gyW08ov/ak/6CzuTl67Xfr9Ponj2nXwe/VPtR5fqZFy5/X5HsXy8vmpTmf/k4vPvSZ3lv1omaMWa0z57I07/MJeu6+jyR59r4E1e/gwYOKiYkxOgYAAABqICbT1EC+Pn4KCqhX7jYbtiWqd2RCyfV3lj2riW8NVOqhzdWcDoAn2nngW3Vtd6MkqUvbgdrx8zcl67LPnlTjuqFqWKe5cs6dKlnu7xuoBsEhyjieVrKMfQkAAAAAI1CA4RIFhfnad2Sr2rboIkka2vsJ/XXCRj2RME9zPxtvcDoARsg5e0oBtYIlSYF+dZRz9lTJOoejSBdcKbl4MvsXHTj6kw7+4pzqxr4EAAAAgFFMNQUS7vFj2lp1ujau5HpwgHMuVotGbQ1KBMBogX51dCY3S5L0a26WavvXPb/yghPY2WzO/6/yf7fM0F/eH6nGdVsqvJVzyhv7EgAAAABG4QgwXGLDtkTFRJ4/P9iv55wfek//mqnCwgKjYgEwUHjLXtq0Z7UkadOeVbourGfJumD/+jp2Kl2ZpzMU4Oc8Siy8VS+9MnaN7hkwRWFNrpPEvgQAAACAcTgCrAYqKMzX5HcGae/hHzXpnXjdN/BP2rZ/ve4dMEUOh0M7fv5Gjw99s2T7t//9B+07sk0OR5FG3/KygckBGKVtiy7y8fHTU3/to2ubRatx3TC9v/ovunfAFD1w01RNe2+EJGn8sLmSpPdX/0Wb9qxScEADTbjjLUnsSwAAAAAYhwKsBvK2+2jGmFWllnW6NlaSZLPZNP+pTaXWTRj+ltuyAfBc425/vdT1ewdMkSS1bhal1x/fcMm64vXF2JcAAAAAMApTIAEAAAAAAGBpFGAAAAAAAACwNKZAWlRQ45r1uACqjpE/x+xDzCE6OrrSt9l74LAkqXVYSKnL1f24AAAAgEQBZlnt+xudAIBZsf+AK7Nnz670bSZN/5sk6eVnHy11GQAAAHAHpkACAAAAAADA0ijAAAAAAAAAYGkUYAAAAAAAALA0CjAAAAAAAABYGgUYAAAAAAAALI0CDAAAAAAAAJZGAQYAAAAAAABLowADAAAAAACApVGAAQAAAAAAwNIowAAAAAAAAGBpFGAAAAAAAACwNAowAAAAAAAAWBoFGAAAAAAAACzN2+gAqB67/itlH3X/4wY1ltr3d//jAqg6Ru0/JPYhqD4TJkzQ5s2bDXns6OhozZ4925DHBgAAgBMFmEVlH5VOpRudAoAZsf+AFW3evFlJSUlGxwAAAIBBmAIJAAAAAAAAS6MAAwAAAAAAgKVRgAEAAAAAAMDSOAdYDfS/n77SF1//VT/sWaV7BkyRJGWdOa66tRvrrtg/yG7nbQGgbOxDAAAAAJgNn1JqoB4dBqmWj79SMzbp3oHPlSyfsmCwMk8f0vhhbxqYDoCnYx8CAAAAwGyYAokSrZpEaEvaWqNjADAp9iEAAAAAPBUFGCRJ+QV5+nHvWt0Z9wejowAwIfYhsCK73a6IiAgNHDhQAwYMUEREhOx2e5nb161bV+PGjXNjQgAAAFQUUyBrsNz8s1qz+UOdOZelZd+9rf8bPEPRbfoZHQuASbAPgRXZ7XYNGTJEY8eOVe/evRUQEFBq/ZkzZ7Ru3TrNnz9fX3zxhQoLCyU5y6+VK1eqW7du8vPz06xZs4yIDwAAgDJwBFg1KCqSdhw6f33LQamwyLg8Zanl469+0SM1uOejeiLhr5rx0YM6m5tTsj55yxKNeDFEyVuWSJJOZB3RH94aoE2p/zUqMgyUXyil7Dt/fe9RyeEwLk9FHTp5/vLXe6Rz+cZlqahz+dI3qeevHzxhXJbysA+B1fTo0UNbt27Vp59+qptuukkBAQHau3evVq9erdWrV2vv3r0KCAhQfHy8EhMT9eOPP6pbt26lyq/U1FR99NFHRj8VAAAAXIQjwKrYgePS39dJJ349v+zdZCnYX3ogRmrTxLhs5Wkf2l3HszK0dd869egwSJLUN2q4JOm7nV+qb9RwZRxP1fhhcxXWuIORUWGAzT9LH30nnb2gPJqzUmpeT3qoj9QwyLhsZck5Jy1aL+355fyyf/1PStwo3RotxXro23j9bumzH5yFY7FZX0nXNpZG9ZaC/I3LVh72ITC73//+95oxY4bsdrvS0tI0Z84cffDBB8rMzCy1XcOGDXXvvfdq/PjxioiI0LfffqtDhw4pLCxMqamp6tevn9LT0w16FgAAACiLqY4A27Rpk8aMGaM33nhDs2bN0syZM7Vq1SqjY5X45bQ0d5V08tdL12Wfleb/Vzp43P25Kqq2X13tzfhRkpSRmSbJ+QE268xxbdy9UkdPHeCDaw20PV36+/rS5VexjFPSGyul7HNuj1WuvAJp3n+l1F8uXZdf6CzB1u92fy5Xvk2VlnxfuvwqtveoNHe1lFvg/lwVxT4EZvXMM89o1qxZstvtmj59uiIiIjRnzpxLyi9JyszM1Ouvv67IyEjNmTNHdrtdYWFhyszMpPwCAADwYKYpwFJSUpSQkKDnnntO48ePV+vWrTV58mR1795dCxcu1JIlS/Tkk0/qyy+/NCzjym3OD96XmxXmkHMa5Fdb3J3qUv/76SstSX5Vp3OO6e0vn9WxU84/1scPm6vt+zdo+fcLdSY3u2T78UPf1JxPH1OfjsONigyDOBzSZ5skWznrT5/1vDJp08/OqY/lzdD8crPz59VTFBRKX2wue71D0pHTUspedyUqG/sQWEnv3r01ffp0FRUV6cEHH9SkSZOUm5vr8nZ+fn664YYbSq7Xr19foaGh1RkVAAAAV8E0UyBHjx6tUaNGlfxxefLkSXXt2lX79+/XG2+8oR9++EGBgYF67rnnNHjwYLfnO5fv/NBd3gduh6QdGc7CoI6B05h6dBhUMkXpQnHRIxQXPeKS5Y3rhSnQv658vH3dEQ8e5Ofj0tEs19t9vUcaFFX9eSrqm1RnaVfez+PZfGlbutSllZtCubAjQ/rVxWdum5zPLaadWyKViX0IrMLX11fvvvuuvLy8NG3aNP3jH/+o0O0uPufX8uXL9fjjj2vhwoXq2LGj8vNNcLJBAACAGsYUR4ClpKRoy5YtSkhIKFm2Zs0a9e/fX506ddLKlStLtqto+ZWUlKSkpCTZbLYqGU2at1ZhBU8I3i6iW5U9blkjKWltZV/mMq3+4X0dz8rQ5tQ1LrdNSlpb7c+N4b5x4y0VO2In+5xk8/IyPG/x2LY7vdzyq9j/Pf4Hw7MWjwdGj3eZ1yFpz4Fj1Z6lKvcfkmfvQ4pdfNnThxlzG505KSnpkvfb8OHD1bZtW+3cuVMvvfRShd7PF5df/fr109NPP61du3apffv2pf5WOf++TjL89WcwGAwGg8Gw4qgMUxRgaWlpCgwMVGRkZMmy4gJMkgIDA/Xhhx8qLS1NkydPNiRj3tkKHCZTvO2Z09WYpOoN6HKvPno+Q9Ft+hkdBW6Wd7Zi79X83F896ishc8+ckqPI9VevetLPYm4FXmuHw6HcXz0nc0WxD4GneuyxxyRJr776qvLy8lxuf7nyKz09XXl5eXrttddK3ScAAAA8iykKsIiICHl7e8vx2wfsRYsWKTMzUzExMZKc5+EYOXKkbr75Zo0Ycen0m8uJjY1VbGysHA5HlYyz2Zlq06TscyVJznXN6konDu+psscta8TGxl3Va36lYmPjqv25Mdw30javVGCt8v/NbZL6hAcanvXCcf8tkbJ5lb9787JJXy/7m+FZi0fKqn/I7mKPbLPZdNfANtWexaj9h+T+fUixiy97+jBjbqMzx8bGlnqvBQQEqFevXiooKNDixYtdvjfLKr+KffDBByosLFRMTIz8/Pwuel/HGv76MxgMBoPBYFhxVIYpCrDIyEhNnDhRU6dO1fz587Vs2TL17NlT/v7OE2kVP+kuXbro888/19GjRw3JOTDC9TnAboyUKnmUHmAYb7vU77qy19skeXlJsR72xX692kj+PuUX0j3bSEF+5WzgZoG1pJi2Za+3SarlLd1QzjYAKq5Tp06y2+3avn27fv31Ml/ffAFX5ZckZWdna+fOnfL29lZUlAedFBEAAACSTFKASdLkyZM1depUjR07VkVFRSXTH2fMmKH77rtPkpSRkaGQkBDVr1/fkIwdQqS7epT9oXtIZ6lzS7dGAq5a/3Cp928nXb/4vW33kh7uI4XUdXeq8gX5S2P7S34XnXO9uHyObCEldHV/Lldu7yJFhzkvX/xa1/KRxvST6ga4PRZgSc2aNZPkPM1CeSpSfhVLTU0tdd8AAADwHKb5FshiDodDycnJmjBhgiTprrvuUqNGjbR48WKtXLlSK1askLe3cU/rhrZSu6bShj3S3mPO0yK1bOg8sqNpHcNilbLzwHea//lTstm81D60ux4b8lrJurz8c3ojcZyOnNinlk0j9PjQN7T8f+/q/VUvKaJVjCbd856ByWEEL5s0vLvUo7W0frd0+JSz+Apv5jyKKtjAbzQtT8uG0vO3S9/vlbYclHLzpUbBzqPD2jbxzCMx7V7Sg72l3ked36x5LFvysUsdQ52vv6vpqO6SeTpDzy+8VT//skNfTMuR3X5+nzt7yRjtO7JNNptNTwz7q1o3i9JfP5ugtIzNkqS9h39U4osnDUoOnJeYmKjg4GCX29WuXVv16tVzWX5J0gMPPCBJLo8oAwAAgPuZqgBbsWKF5s2bp6NHj2rBggUKCQlR69at9dBDD0mS7r77boMTOjUMch7J4ama1G2pmWP+K18fP/2/D+7VvsNbdU1IR0lS4vo56tf5HnVpO6Bk+14RQ9SxdV/98z8vGJQYniCsgXRPL6NTVE6Ar3N6pqdN0SyPzSa1aeIcnio4oL5mPLpaLywadsm6Ef0nKaT+NUo/tkcLlk3Snx/8RL+7fbYkKfXQJi1JmuXmtMDlFRUVKTs72+V26enp6tevnxwOR7nll6QK3R8AAACMYaoCLD4+XvHx8UbHML36wU1LLtu9fOTlZS+5/uPetcrMOqT3V72kO/r+XjdEDFGdwIY6m5tjRFQAHsjXx0++Ppc/gVpI/WskSd720vsWSVq/LVExHROqPR9Q1Q4ePGh0BAAAAFwl05wDDFVvb8YWnf71mFo2CS9Zdvh4mq7vMFjTRn+p91e9pMLCAgMTAjCrBV/9UcN6P1FqWcqu5ere/maDEgEAAACoySjAaqisMyf05tLH9fSdC0otD/Sro6hrY+XvG6hmDdvoZM4vBiUEYFafrputlo3DFXlN75Jl6cf2qGFwc/n5chZ/AAAAAO5HAVYDFRYW6OXF9+nRW18pNR1SksJb3qB9h7eosKhQv5zYrzqBjQxKCcCMUnb9R9v3f617Bz5XavmGbYmKibz0nGEAAAAA4A4UYDVQ0paPtfvg93r7y4l6el6cduz/Rm8uHS9JGtHvWb371RRNmBujQdc/Ih9vX3274996efF92pS6WlMX3WFwegBGKyjM18S3Bmrv4R816Z14/ZiWpPdX/0WSNPez8TpyYp+emd9Ps5eMKbnNdzv/rZ7htxkVGQAAAEANZ6qT4KNq9O98t/p3Lv2NmeGtnF/v1yA4RNMf/U+pdT3Db1XP8Fvdlg+AZ/O2+2jGmFWllnW6NlaStHDirsve5tXfJVd7LgAAAAAoC0eAAQAAAAAAwNIowAAAAAAAAGBpTIG0qKDGNetxAVQdI3+O2YegukRHR1/R7fYeOFzqeuuwELc9NgAAAKoOBZhFte9vdAIAZsX+A1Y0e/bsK7rdpOl/K3X95WcfrYI0AAAAcDemQAIAAAAAAMDSKMAAAAAAAABgaRRgAAAAAAAAsDQKMAAAAAAAAFgaBRgAAAAAAAAsjQIMAAAAAAAAlkYBBgAAAAAAAEujAAMAAAAAAIClUYABAAAAAADA0ijAAAAAAAAAYGkUYAAAAAAAALA0CjAAAAAAAABYGgUYAAAAAAAALM3b6ACe7uldO/RjdrYhj90pKEiz2odf0W2Nym3GzJI5c5sxs3R1uQEAAAAAuBIUYC78mJ2t5JMnjI5RaWbMbcbMkjlzmzEzAAAAAABXiimQAAAAAAAAsDQKMAAAAAAAAFgaBRgAAAAAAAAsjQIMAAAAAAAAlkYBBgAAAAAAAEujAAMAAAAAAIClUYABAAAAAADA0ijAAAAAAAAAYGkUYAAAAAAAALA0CrBqUrT+axU8/2flDx6iwr8tkONQhtGRyuTIz1f+2MdV+NbbpZYXJi5V/n0PypGTY1CyijHTa13MjJkl8+YGAAAAANRs3kYHqIxNmzZp/vz5ioyMVF5enoqKitS5c2cNHDjQ6GiX8Op9gxRUW4Vpe2V/dLTRccpl8/GR96Q/qGD8BNl6dJdX52g59u1T0buLZP/Li7LVrm10xHKZ6bUuZsbMknlzAwAAAABqNtMUYCkpKbrzzjuVnJys0NBQJSYm6q677tLx48dLtpk5c6auv/569e3b18Ck5mRr1VJeDz+owldek+2N11Tw8kx53X6bvKI6Gh0NAAAAAADgqphmCuTo0aM1atQohYaGSpJOnjyprl27Kjg4WJK0Z88eLV68WEVFRUbGNDWvobfLFhaqgjHjJLtdXg/eb3QkAAAAAACAq2aKAiwlJUVbtmxRQkJCybI1a9aof//+kqSioiKlpKQoKiqqwveZlJSkpKQk2Wy2csfatWur+ulU2Nq1a13mq8rcNptNtqiO0unT8hrQXzYfH4/PXFXMmNuMma82N4NR1aPYxZc9fZgxtxkzX5jVTJkZDAaDwWAwasqoDFMUYGlpaQoMDFRkZGTJsgsLsC+++EK33XabUfEsw7Fvn4o++FBeI+5U0XsfyHH0qNGRAAAAAAAArpopCrCIiAh5e3vL4XBIkhYtWqTMzEzFxMRo3759atCggWpX8kTtsbGxio2NlcPhKHfExcVVwzOqmLi4OJf5qiq3Iy/fed6vhKGyj35ItpheKpz5qhyVnFLqzsxVyYy5zZj5anMzGFU9il182dOHGXObMfOFWc2UmcFgMBgMBqOmjMowxUnwIyMjNXHiRE2dOlUhISFas2aNevbsKX9/f33zzTfKy8tTamqqUlNTtXz5coWFhal169ZGxzaVoncXyubtLa/775Uk2X83VgVjxqnok0TZ77zD4HQAAAAAAABXzhQFmCRNnjy55PLq1atLpj/ec889JcvXrl2rm2++2SPKr6INX6to+X+k06dV+PYCeQ2+RbZmIUbHuqyiTZtVtGy5vOfOkc3b+ZawBQTI/uwzKvzjc/Lq1kW2a64xOGXZzPRaFzNjZsm8uQEAAAAANZtpCrBiDodDycnJmjBhQqnlS5cu1XfffSeHw6HmzZurbdu2xgT8jVfMDfKKucHQDBXl1TlaXp9/eunyyAh5fZFoQKLKMdNrXcyMmSXz5gYAAAAA1GymKsBWrFihefPm6ejRo1qwYIFCQkJKjvYaOnSohg4damxAAAAAAAAAeBxTFWDx8fGKj483OgYAAAAAAABMxBTfAgkAAAAAAABcKQowAAAAAAAAWBoFGAAAAAAAACyNAgwAAAAAAACWRgEGAAAAAAAAS6MAAwAAAAAAgKVRgAEAAAAAAMDSKMAAAAAAAABgad5GB/B0nYKCTPnYRuU2Y+arfWxea/M8NgAAAACgZqIAc2FW+3CjI1wRM+Y2Y2bJnLnNmBkAAAAAgCvFFEgAAAAAAABYGgUYAAAAAAAALI0CDAAAAAAAAJZGAQYAAAAAAABLowADAAAAAACApVGAAQAAAAAAwNIowAAAAAAAAGBpFGAAAAAAAACwNAowAAAAAAAAWBoFGAAAAAAAACyNAgwAAAAAAACWRgEGAAAAAAAAS6MAAwAAAAAAgKVRgAEAAAAAAMDSKMBcGDdunLy9vY2OAQDwME8++aRatGhhut8Ra9euVUREhNq0aaNHHnlEhYWFRkdy6eDBgxowYICuu+46RURE6I9//KPRkSrkpptuUnR0tDp27Kjhw4crKyvL6EgAAAA1FgVYOdatW6ecnByjYwAAPNCdd96plJQUo2NUSlFRkR555BF9/PHHSk1NVVZWlt577z2jY7nk7e2t6dOna+fOndq0aZPWr1+vzz77zOhYLn388cfavHmztm7dqhYtWujVV181OhIAAECNRQFWhtzcXE2aNEmvvPKK0VEAAB6od+/eatq0qdExKuX7779Xs2bNFB4eLkkaPXq0PvnkE4NTuRYSEqJu3bpJknx9fdW5c2cdOHDA4FSu1alTR5KzeDx37pxsNpvBiQAAAGouCrAyvPjiixo9erQaNWpkdBQAAKpEenq6QkNDS66HhYXp4MGDBiaqvBMnTmjp0qW68cYbjY5SIcOGDVPjxo21a9cuPf3000bHAQAAqLHMdeISN9myZYu+++47TZs2zegoAIAqdC43T4s+WaFzuXmllr++8JPLXh52U2+FNW/itnxlWf/9Vm3ctvuS5ZfL3bJ5E91+Y8xljzZyOBzVF/IiWTln9M9PV6igsKjU8stlttmku4cMUKP6dcu9z7y8PA0fPlxPPvmkOnToUOWZJWlF8vf6Ka3so8suzB/epqVu7NOt3PtLTExUXl6eRo8erSVLlmjUqFFVFRUAAACVwBFgl7Fhwwbt2LFD11xzjVq1aqXCwkK1atWKk9cCgMn51fJVj04ddPjocR0+erxk+cWXDx89riYN63lE+SVJ3Tt1UG5ensvcx0+eVu/uHcucahcaGlrqiK8DBw6oRYsW1ZI5uHaAItu3rtBr3aZlc5flV2Fhoe655x5FR0dX65FUN3SNUFb2r5fkLla8PDvnjHp1jajQffr6+mrkyJFKTEys6rgAAACoIAqwy3jssceUkZGh/fv3a//+/bLb7dq/f7+Cg4ONjgYAuErR4W3Usf015W5TJyhQt98Y46ZErtXy9dFdg/u5PIfU4P691LBenTLXd+vWTenp6dqxY4ckacGCBUpISKjSrBfq072jWrUo/zxpTRvV1019uru8r0cffVRBQUGaNWtWVcW7rKDAAA27uY/L7RIG9VXtAP8y12dnZ+vw4cOSnOcA+/zzzxURUbHCDAAAAFWPAgwAUKPYbDYNje+joNoBZW5z5y1x8verVe79jBkzRi1atFBhYaFatGihcePGVXXUUlq1aKrY6zuVub7DtWHq0an8aYF2u13vvPOOhg8frmuvvVa1a9fW/fffX9VRS3h5eemuW/uplq/P5fP8tt7b217u/WzYsEHvvvuuUlJS1LlzZ0VHR2vOnDnVEVmSFNnuGnWNbFfm+u5RHRTepmW595Gdna0hQ4YoKipKUVFRKigo0HPPPVfVUQEAAFBBNoc7TwjiQeLi4iRJa9eurdTtTp7OVmCAv3x9OH0aAJjZrrQDWrhk+SXLY7pF6rYBNxiQyLWCwkLN/cfSS6bmBfjX0lMP31luqWeklC27tOSrpEuWD4rrodjro90fqALO5eZp9rtLdCorp9Ty+nWC9ORDd6hWLV+DkgEAAOBKcARYJf3ry7WaMX+xDhz6xegoAICr0P7aMPXsHF5qWeMGdXVz3x4GJXLN227XyFv7ydte+oiphPi+Hlt+SVLXju0U3rZVqWWtWjRVn+5RxgSqAL9avrrr1n66cNKpzWZzHtFG+QUAAGA6pi/Atm7dqjvuuEMNGzaUn5+f2rZtqylTplTLY6UdyNC+g4dVWFSkxg3rVctjAADc55a460vOmeXlZdOIW/vLx8OP8G3SqL7iY8+fM6tLZDtFujinmdFsNpsSbu5Tcs4sX18f3TU4Tl5env1nSOvQEPXpcb6ki72+k8tzmgEAAMAzefZfni5s3LhRPXv21Pbt2zVz5kwtW7ZMkyZN0pEjR6rl8Vat3yhJ6t29o/z4v78AYHrFRYzNZtPAmK5q3rSh0ZEqJKZbR7UOa6a6wbU1ZKBnTte8WO0AfyUM6itJum1AL9Wva44vlrmpT3c1bVRfIY0baGDvrkbHAQAAwBUy9TnA4uLitGPHDu3Zs0d16pT9rVeXE9a6vSTpnjHV91XqAAAAAAAAqB4vP/tohbc17RFgZ86c0bp163T33XdXuvwCAAAAAABAzeHZJzopx8mTJ1VUVKQWLVpc0e1bh4VIqlhbmHYgQ28v/rf8/Wrp2bF3M/0RAAAAAADARExbgNWrV09eXl46dOjQFd0+p8D5DVqTpv+twrc5ey5XL8z++xU9HgAAAAAAAKpOjZgCGRAQoL59+2rx4sXKysqq9O0H3jZCA28bUQ3JAAAAAAAA4ElMfRL8jRs3qm/fvmrZsqUmTpyoli1b6sCBA1q3bp3eeeedKnmMtz74QvsOHtaNfbppwA1dquQ+AQAAAAAA4D6mnQIpSV27dtU333yj559/Xk899ZTOnTun0NBQjRw5skruP+1AhvYdPCx/v1qK6RpZJfcJAAAAAAAA9zJ1ASZJUVFR+uyzz6rlvg8c+kU2Sb27d+TE9wAAAAAAACZl6imQ7vBL5knVCQqkAAMAAAAAADApCjAAAAAAAABYmmm/BRIAAAAAAACoCAowAAAAAAAAWBoFGAAAAAAAACyNAgwAAAAAAACWRgEGAAAAAAAAS6MAAwAAAAAAgKVRgAEAAAAAAMDSKMAAAAAAAABgaRRgAAAAAAAAsDQKMAAAAAAAAFgaBRgAAAAAAAAsjQIMAAAAAAAAlkYBBgAAAAAAAEujAAMAAAAAAIClUYABAAAAAADA0ijAAAAAAAAAYGkUYAAAAAAAALA0CjAAAAAAAABYGgUYAAAAAAAALI0CDAAAAAAAAJZGAQYAAAAAAABLowADAAAAAACApVGAAQAAAAAAwNIowAAAAAAAAGBpFGAAAAAAAACwNAowAAAAAAAAWBoFGAAAAAAAACzt/wOunfngJH9w1gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1591.6x806.68 with 1 Axes>"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "quantum_circ_mitigate_0 = QuantumCircuit(5,4)\n",
    "rule = ddd.rules.xx\n",
    "modify_circ_0 = mitiq.ddd.insertion.insert_ddd_sequences(generator_ansatz(params, 0).decompose('crz'),rule)\n",
    "quantum_circ_mitigate_0.append(modify_circ_0,[0,1,2,3,4])\n",
    "quantum_circ_mitigate_0.measure(quantum_circ_mitigate_0.qubits[:-1], quantum_circ_mitigate_0.clbits)\n",
    "quantum_circ_mitigate_0.decompose().draw('mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "0b0d12f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1591.6x806.68 with 1 Axes>"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "quantum_circ_mitigate_1 = QuantumCircuit(5,4)\n",
    "modify_circ_1 = mitiq.ddd.insertion.insert_ddd_sequences(generator_ansatz(params, 1).decompose('crz'),rule)\n",
    "quantum_circ_mitigate_1.append(modify_circ_0,[0,1,2,3,4])\n",
    "quantum_circ_mitigate_1.measure(quantum_circ_mitigate_1.qubits[:-1], quantum_circ_mitigate_1.clbits)\n",
    "quantum_circ_mitigate_1.decompose().draw('mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1705b31c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> DistributionTraining.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Sep 26 03:58:18 2021

@author: scerto
"""

import numpy as np
from qiskit.algorithms.optimizers import COBYLA, SPSA, SLSQP, ADAM, GradientDescent
from qiskit import Aer, QuantumCircuit, ClassicalRegister, QuantumRegister, execute
import matplotlib.pyplot as plt
from functools import partial
from qiskit.circuit.library import RealAmplitudes, TwoLocal, ZZFeatureMap
from sklearn.metrics.pairwise import cosine_similarity
from scipy.special import kl_div
import pickle
from qiskit.result import marginal_counts
from tensorflow.keras.losses import Huber

###########Step 4#############

plt.style.use('bmh')

###Load discreteProbs from other python file in memory before running this one
def generator_ansatz(params, distVal):   
    
    qc = QuantumCircuit(7)
    qc.h(qc.qubits[:-2])
    
    ansatz = TwoLocal(5, ['ry'], 'cz', entanglement='full', reps=1)
    ansatz = ansatz.bind_parameters(params[:10])
    qc.append(ansatz, qc.qubits[:5])
               
    if distVal == 'h':
        qc.h(qc.qubits[-2:])
    else:
        binString = format(distVal, '02b')
        for i, b in enumerate(binString[::-1]):
            if b == '1':
                qc.x(i+5)
                           
    for tgt in range(5):
            qc.crz(params[10+tgt], qc.qubits[5], tgt)

    for tgt in range(5):
            qc.crz(params[15 +tgt], qc.qubits[6], tgt)  
            
    
    ansatz = TwoLocal(5, ['ry'], 'cz', entanglement='full', reps=2)
    ansatz = ansatz.bind_parameters(params[20:])
    qc.append(ansatz, qc.qubits[:5])
    
    # qc.measure(qc.qubits[:-2], qc.clbits)
    
    return qc

def get_gen_outputs(params, backend, distVal):
    
    gen = generator_ansatz(params, distVal)
    result = execute(gen, backend).result()
    
    counts = sorted(result.get_counts().items())
    
    counts = {k[2:]:v for k,v in counts}
    
    gen_data = np.arange(32)
    gen_probs = np.array(list(counts.values()))
    # gen_data = []
    # gen_probs = []
    # for c in counts:    
    #     gen_data.append(int(c[0],2))

    #     gen_probs.append(c[1])
        
    # diff = np.setdiff1d(np.arange(0,32), gen_data)
    
    # for i, n in enumerate(diff):
    #     gen_data = np.insert(gen_data, int(n),n)
    #     gen_probs = np.insert(gen_probs, int(n), 1e-4)
        
    return gen_data, gen_probs

backend = Aer.get_backend('statevector_simulator')

def objective_function(params, backend=backend):
    
    distVal = np.arange(0,4)

    loss = 0
    for dv in distVal:
        gen_data, gen_probs = get_gen_outputs(params, backend, dv)
        
        temp = kl_div(gen_probs, discreteProbs[dv,:] + .0001)
        temp = temp[np.isfinite(temp)==True]
        
        loss += temp.sum()

        # loss += -cosine_similarity(np.array(gen_probs).reshape(1,-1), discreteProbs[dv,:].reshape(1,-1))[0][0]
    
    print(loss)
    return loss


optimizer = SPSA(maxiter=2000)

num_vars = 35
params = np.random.rand(num_vars)*np.pi

ret = optimizer.minimize(fun= objective_function, x0 = params)

optimal_params = ret.x 


###########Check Quality of Learned Distributions #############
ansatzProbs = []

for i in range(4):
    gen_data, gen_probs = get_gen_outputs(optimal_params, Aer.get_backend('statevector_simulator'), i)
    ansatzProbs.append(gen_probs)

    
for i in range(4):
    gen_data, gen_probs = get_gen_outputs(optimal_params, backend, i)
    temp = kl_div(gen_probs, discreteProbs[i,:])
    temp = temp[np.isfinite(temp)==True]
    print(i, temp.sum())

for i in range(4):
    
    plt.plot(discreteProbs[i,:], '-o', label = 'Real Dist', color = 'deepskyblue', linewidth=4, markersize=12)
    gen_data, gen_probs = get_gen_outputs(optimal_params, backend, i)
    plt.bar(gen_data, gen_probs, color = 'royalblue',width=.8, label = 'Simulated Dist')
    plt.xlabel('x')
    plt.ylabel('p(x)')
    plt.xticks(np.arange(0,31,1))
    plt.legend()
    plt.title(f'Time Step: {i+1}')
    plt.show()



==> TimePrediction_WIP.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Sep 26 03:58:18 2021

@author: scerto
"""

import numpy as np
from qiskit.algorithms.optimizers import COBYLA, SPSA, SLSQP, ADAM, GradientDescent
from qiskit import Aer, QuantumCircuit, ClassicalRegister, QuantumRegister, execute
import matplotlib.pyplot as plt
from functools import partial
from qiskit.circuit.library import RealAmplitudes, TwoLocal, ZZFeatureMap
from qiskit.result import marginal_counts

plt.style.use('bmh')

###Load discreteProbs from other python file in memory before running this one


def generator_ansatz(params, distVal):
    qc = QuantumCircuit(13,10)
    qc.h(qc.qubits[:-3])
    
    # cond_ansatz = TwoLocal(3, ['ry','rz'], entanglement='full', reps=1)
    # ansatz = ansatz.bind_parameters(params[:20])
    
        
    if distVal == 'h':
        qc.h(qc.qubits[-3:])
    else:
        binString = format(distVal, '03b')
        for i, b in enumerate(binString[::-1]):
            if b == '1':
                qc.x(i+10)
                           
         
    for tgt in range(5,10):
            qc.crz(params[tgt], qc.qubits[10], tgt)

    for tgt in range(5,10):
            qc.crz(params[5+tgt], qc.qubits[11], tgt)  
            
    for tgt in range(5,10):
            qc.crz(params[10+tgt], qc.qubits[12], tgt)  
            
    
    ansatz = TwoLocal(10, ['ry'], 'cz', entanglement='full', reps=2)
    ansatz = ansatz.bind_parameters(params[15:])
    qc.append(ansatz, qc.qubits[:10])
    
    qc.measure(qc.qubits[:5], qc.clbits[:5])
    
    qc.measure(qc.qubits[5:10], qc.clbits[5:10])

        
    return qc

def get_gen_outputs(params, backend, distVal):
    
    gen = generator_ansatz(params, distVal)
    result = execute(gen, backend, shots = 20000).result()
    
    t0_counts = sorted(marginal_counts(result, indices=[5,6,7,8,9]).get_counts().items())
    t1_counts = sorted(marginal_counts(result, indices=[0,1,2,3,4]).get_counts().items())

    t0_gen_data = []
    t0_gen_probs = []
    
    for c in t0_counts:    
        t0_gen_data.append(int(c[0],2))

        t0_gen_probs.append(c[1]/20000)
        
    diff = np.setdiff1d(np.arange(0,32), t0_gen_data)
    
    for i, n in enumerate(diff):
        t0_gen_data = np.insert(t0_gen_data, int(n),n)
        t0_gen_probs = np.insert(t0_gen_probs, int(n), 1e-4)
        
    t1_gen_data = []
    t1_gen_probs = []
    
    for c in t1_counts:    
        t1_gen_data.append(int(c[0],2))

        t1_gen_probs.append(c[1]/20000)
        
    diff = np.setdiff1d(np.arange(0,32), t1_gen_data)
    
    for i, n in enumerate(diff):
        t1_gen_data = np.insert(t1_gen_data, int(n),n)
        t1_gen_probs = np.insert(t1_gen_probs, int(n), 1e-4)
        
    return t0_gen_probs, t1_gen_probs



##StateVec Simulation
from sklearn.metrics.pairwise import cosine_similarity
from scipy.special import kl_div

backend = Aer.get_backend('qasm_simulator')
# simulator = 'statevec'
# h = Huber()

def objective_function(params, backend=backend):
    
    # print(backend, simulator)
    # distVal = np.random.choice([0,1], 1)
    distVal = np.arange(0,6)
    loss = 0 
    for dv in distVal:
        t0_gen_probs, t1_gen_probs = get_gen_outputs(params, backend, dv)

        loss += -cosine_similarity(np.array(t0_gen_probs).reshape(1,-1), discreteProbs[dv,:].reshape(1,-1))
        loss += -cosine_similarity(np.array(t1_gen_probs).reshape(1,-1), discreteProbs[dv + 1,:].reshape(1,-1))
    
        #Least squares
        # loss += np.sum((100*np.array(gen_probs) - 100*discreteProbs[dv,:])**2)

    print(loss)
    return loss[0][0]



optimizer = SPSA(maxiter=500)

num_vars = 45
params = np.random.rand(num_vars)*np.pi

# params = optimal_params
ret = optimizer.minimize(fun= objective_function, x0 = params)
# ret = optimizer.minimize(fun = objective_function, x0 = params)
    
import pickle


optimal_params = ret.x 

pickle.dump(optimal_params, open(r'C:\Users\scerto\Quantum\QuantumPython\OptionPricing\4_ts_params2_val.pckl','wb'))

optimal_params = pickle.load(open(r'C:\Users\scerto\Quantum\QuantumPython\OptionPricing\4_ts_params2.pckl','rb'))

ansatzProbs = []

for i in range(4):
    gen_data, gen_probs = get_gen_outputs(optimal_params, backend, i)
    ansatzProbs.append(gen_probs)

    
for i in range(4):
    gen_data, gen_probs = get_gen_outputs(optimal_params, backend, i)
    temp = kl_div(gen_probs, discreteProbs[i,:])
    temp = temp[np.isfinite(temp)==True]
    print(i, temp.sum())

for i in range(4):
    
    plt.plot(discreteProbs[i,:], '-o', label = 'Real Dist', color = 'deepskyblue', linewidth=4, markersize=12)
    gen_data, gen_probs = get_gen_outputs(optimal_params, backend, i)
    plt.bar(gen_data, gen_probs, color = 'royalblue',width=.8, label = 'Simulated Dist')
    plt.xlabel('x')
    plt.ylabel('p(x)')
    plt.xticks(np.arange(0,31,1))
    plt.legend()
    plt.title(f'{i}')
    plt.show()

np.mean(np.array(ansatzProbs), axis=0)

np.dot(np.array([max(binVals[i]-k,0) for i in range(1,33)]),np.mean(discreteProbs, axis=0))    
np.dot(np.array([max(binVals[i]-k,0) for i in range(1,33)]),np.mean(np.array(ansatzProbs), axis=0))


==> asian_option_nicolas.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Oct 20 08:05:16 2022

@author: scerto
"""

from time import time
from random import gauss
import numpy as np
import matplotlib.pyplot as plt
from statistics import mean


###########STEP 1#############

# financial parameters
# S0 = 100.0  # initial value
S0 = 100.0  # initial value
T = 365/365
mu = 0.1 # risk-free rate
sigma = 0.5  # annualized volatility
mulog = (mu - sigma**2/2)
barrier = 2.25  # barrier that must be crossed
strike = 110
k = strike

# discretization parameters
timeSteps = 5  # number of steps
dt = T / timeSteps  # time length
paths = 10000  # number of simulations

t0 = time()

sample = []

for x in range(paths):
    path = []
    for t in range(timeSteps):
        if t == 0:
            path.append(S0)
            # print('Appending X0', X0)
        else:
            phi = gauss(0.0, 1.0)
            pathT = path[t - 1] * np.exp(mulog * dt + sigma * phi * np.sqrt(dt))
            path.append(pathT)
            #print('Appending path', x, 'at time', t)
    if x % int(paths/10) == 0:
        print('Appending path', x)
    sample.append(path)

lastprices = []
for x in range(paths):
    aux = sample[x][timeSteps-1]
    lastprices.append(aux)

europeanPayoffs = []
for x in range(len(lastprices)):
    aux = np.maximum(lastprices[x]-strike,0)
    europeanPayoffs.append(aux)

# European call
euroCall = np.exp(-mu * T) * sum(europeanPayoffs) / paths

averages = []
for x in range(paths):
    aux = mean(sample[x])
    averages.append(aux)

asianPayoffs = []
for x in range(len(lastprices)):
    aux = np.maximum(averages[x]-strike,0)
    asianPayoffs.append(aux)

# Asian call
asiaCall = np.exp(-mu * T) * sum(asianPayoffs) / paths

time_taken = time() - t0

print('Euro:', euroCall)
print('Asian:', asiaCall)

print('Process took', time_taken, 'seconds.')

for x in range(100):
    plt.subplot(2, 1, 1)
    plt.plot(sample[x])
    plt.xlabel('Time step from %s to %s' % (0, timeSteps)) 
    plt.ylabel('Index level')
    plt.title('1 year with %s time steps, dt= %s, sigma= %s, barrier=%s and %s paths' % (timeSteps, dt, sigma, barrier, paths))
    
plt.subplot(2, 1, 1)
plt.grid(True)
plt.axhline(y=barrier , linestyle='--', linewidth=3, color='black') 

plt.grid(True)
plt.show()

plt.hist(averages, color = "skyblue", bins=50, ec="grey", density=True)
plt.axvline(x=mean(averages), color='r', label='axvline-full height')
plt.axvline(x=mean(averages)+np.std(averages), color='g')
plt.axvline(x=mean(averages)-np.std(averages), color='g')
plt.show()

###########END STEP 1#############

###########Step 2#############
dists = np.array(sample).T
dists.shape

# for i in range(10):
#     plt.hist(dists[i,:], alpha=.5, label=str(i), edgecolor='black')

# plt.legend()
# plt.show()

###########STEP 3#############
dists.max()
dists.min()
interval = (300-dists.min())/(2**5-1)

bins = np.arange(0,32)
binVals = [0]

for i in range(32):
    binVals.append(i*interval + dists.min())
    

discreteProbs = np.array([np.histogram(dists[i+1,:], bins = binVals)[0] for i in range(timeSteps-1)])
discreteProbs = np.array([discreteProbs[i,:]/np.sum(discreteProbs[i,:]) for i in range(timeSteps-1)])


discreteProbs.sum(axis=1)


==> asian_pricing_AE.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov  2 10:55:55 2022

@author: scerto
"""

import numpy as np
from qiskit.algorithms.optimizers import COBYLA, SPSA, SLSQP, ADAM, GradientDescent
from qiskit import Aer, QuantumCircuit, ClassicalRegister, QuantumRegister, execute
import matplotlib.pyplot as plt
from functools import partial
from qiskit.circuit.library import RealAmplitudes, TwoLocal, ZZFeatureMap
from qiskit.circuit.library import IntegerComparator
from qiskit.algorithms import IterativeAmplitudeEstimation
from qiskit.algorithms import EstimationProblem


###########Step 5#############
params = optimal_params

qc = QuantumCircuit(13)
qc.h(qc.qubits[:7])
 
ansatz = TwoLocal(5, ['ry'], 'cz', entanglement='full', reps=1)
ansatz = ansatz.bind_parameters(params[:10])
qc.append(ansatz, qc.qubits[2:7])

for tgt in range(2,7):
        qc.crz(params[10+tgt-2], qc.qubits[0], tgt)

for tgt in range(2,7):
        qc.crz(params[15+tgt-2], qc.qubits[1], tgt)  
        

ansatz = TwoLocal(5, ['ry'], 'cz', entanglement='full', reps=2)
ansatz = ansatz.bind_parameters(params[20:])
qc.append(ansatz, qc.qubits[2:7])


###########Step 5.1  #############

k = 110
c_approx = .001
low = dists.min()
high = 300
fmin = 0
fmax = high - k


g0 = (np.pi/4 - c_approx*np.pi/4)*2

mapped_breakpoint = (k-low)/(high-low) * (2**5 - 1)


def rescale_val(sv):
    return ((( sv -.5 + c_approx*np.pi/4)*(fmax-fmin) + fmin)/(2*c_approx*np.pi/4))

rescale_val(np.sin(g0/2)**2)


gi = 2*(2*((np.pi/4)*c_approx)/(2**5 - 1 - mapped_breakpoint))

###########Step 5.2 #############

comp = IntegerComparator(num_state_qubits = 5, value = mapped_breakpoint)

qc.append(comp.to_gate(), qc.qubits[2:-1])

###########Step 5.3 #############

for pw in range(5):
    qc.mcry(2**pw * gi, [qc.qubits[pw+2], qc.qubits[7]], qc.qubits[-1])
    
qc.ry(g0, qc.qubits[-1])
qc.cry(-mapped_breakpoint*gi, qc.qubits[7], qc.qubits[-1])

qc.append(comp.to_gate().inverse(), qc.qubits[2:-1])


###########Step 6#############

epsilon = .0001
alpha = .00001

prob = EstimationProblem(state_preparation = qc, objective_qubits = 12)
ae = IterativeAmplitudeEstimation(epsilon_target=epsilon, alpha=alpha, quantum_instance = Aer.get_backend('statevector_simulator'))

result = ae.estimate(prob)

scaled_value = result.estimation
value = rescale_val(scaled_value)
print(value)


#Actual Discretized Probabilities
np.dot(np.array([max(binVals[i]-k,0) for i in range(1,33)]),np.mean(discreteProbs, axis=0))    

#Ansatz-Generated Discretized Probabilities
np.dot(np.array([max(binVals[i]-k,0) for i in range(1,33)]), np.mean(np.array(ansatzProbs), axis=0))


==> pricing_AE.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov  2 10:55:55 2022

@author: scerto
"""

import numpy as np
from qiskit.algorithms.optimizers import COBYLA, SPSA, SLSQP, ADAM, GradientDescent
from qiskit import Aer, QuantumCircuit, ClassicalRegister, QuantumRegister, execute
import matplotlib.pyplot as plt
from functools import partial
from qiskit.circuit.library import RealAmplitudes, TwoLocal, ZZFeatureMap
from qiskit.circuit.library import IntegerComparator
from qiskit.algorithms import IterativeAmplitudeEstimation

params = optimal_params

qc = QuantumCircuit(13)
qc.h(qc.qubits[:7])
 
     
for tgt in range(2,7):
        qc.crz(params[tgt-2], qc.qubits[0], tgt)

for tgt in range(2,7):
        qc.crz(params[5+tgt-2], qc.qubits[1], tgt)  
        

ansatz = TwoLocal(5, ['ry'], 'cz', entanglement='full', reps=2)
ansatz = ansatz.bind_parameters(params[10:])
qc.append(ansatz, qc.qubits[2:7])

k = 110
c_approx = .3
breakpoints = [0, k]
# low = 21.52
# low = 0
high = 300
fmin = 0
fmax = high - k


g0 = (np.pi/4 - c_approx*np.pi/4)*2

# mapped_breakpoint = (k - low)/(high-low) * (2**5)
mapped_breakpoint = 11

def rescale_val(sv):
    return ((( sv -.5 + c_approx*np.pi/4)*(fmax-fmin) + fmin)/(2*c_approx*np.pi/4))

rescale_val(np.sin(g0/2)**2)


gi = 2*(2*np.pi/4*c_approx/(2**5 - 1 - mapped_breakpoint))

comp = IntegerComparator(num_state_qubits = 5, value = mapped_breakpoint)

qc.append(comp.to_gate(), qc.qubits[2:-1])


for pw in range(5):
    qc.mcry(2**pw * gi, [qc.qubits[pw+2], qc.qubits[7]], qc.qubits[-1])
    
qc.ry(g0, qc.qubits[-1])
qc.cry(-mapped_breakpoint*gi, qc.qubits[7], qc.qubits[-1])

qc.append(comp.to_gate().inverse(), qc.qubits[2:-1])

from qiskit.algorithms import EstimationProblem

epsilon = .01
alpha = .01

prob = EstimationProblem(state_preparation = qc, objective_qubits = 12)
ae = IterativeAmplitudeEstimation(epsilon_target=epsilon, alpha=alpha, quantum_instance = Aer.get_backend('statevector_simulator'))

result = ae.estimate(prob)

scaled_value = result.estimation
value = rescale_val(scaled_value)
print(value)


#Actual Discretized Probabilities
np.dot(np.array([max(binVals[i]-k,0) for i in range(1,33)]),np.mean(discreteProbs, axis=0))    

#Ansatz-Generated Discretized Probabilities
np.dot(np.array([max(binVals[i]-k,0) for i in range(1,33)]),np.mean(np.array(ansatzProbs), axis=0))


==> time_inference_WIP.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Nov  4 09:09:09 2022

@author: scerto
"""

import numpy as np
from qiskit.algorithms.optimizers import COBYLA, SPSA, SLSQP, ADAM, GradientDescent
from qiskit import Aer, QuantumCircuit, ClassicalRegister, QuantumRegister, execute
import matplotlib.pyplot as plt
from functools import partial
from qiskit.circuit.library import RealAmplitudes, TwoLocal, ZZFeatureMap



def generator_ansatz(params, distVal):
    qc = QuantumCircuit(8,5)
    qc.h(qc.qubits[:-3])
    
    # cond_ansatz = TwoLocal(3, ['ry','rz'], entanglement='full', reps=1)
    # ansatz = ansatz.bind_parameters(params[:20])
    
        
    if distVal == 'h':
        qc.h(qc.qubits[-2:])
    else:
        binString = format(distVal, '03b')
        for i, b in enumerate(binString[::-1]):
            if b == '1':
                qc.x(i+5)
                           
    
    for ctrl in range(3):
            qc.crz((2**ctrl)*params[0], qc.qubits[5 + ctrl], 1+ctrl)

    for ctrl in range(3):
            qc.cry((2**ctrl)*params[1], qc.qubits[5 + ctrl], 1+ctrl)
            
    
    ansatz = TwoLocal(5, ['ry'], 'cz', entanglement='full', reps=3)
    ansatz = ansatz.bind_parameters(params[2:])
    qc.append(ansatz, qc.qubits[:5])
    
    qc.measure(qc.qubits[:-3], qc.clbits)
    
    return qc

def get_gen_outputs(params, backend, distVal):
    
    gen = generator_ansatz(params, distVal)
    result = execute(gen, backend, shots = 20000).result()
    
    counts = sorted(result.get_counts().items())

    gen_data = []
    gen_probs = []
    for c in counts:    
        gen_data.append(int(c[0],2))

        gen_probs.append(c[1]/20000)
        
    diff = np.setdiff1d(np.arange(0,32), gen_data)
    
    for i, n in enumerate(diff):
        gen_data = np.insert(gen_data, int(n),n)
        gen_probs = np.insert(gen_probs, int(n), 1e-4)
        
    return gen_data, gen_probs



##StateVec Simulation
from sklearn.metrics.pairwise import cosine_similarity
from scipy.special import kl_div

backend = Aer.get_backend('qasm_simulator')
# simulator = 'statevec'
# h = Huber()

def objective_function(params, backend=backend):
    
    # print(backend, simulator)
    # distVal = np.random.choice([0,1], 1)
    distVal = [0,1,2,3,6,7]
    loss = 0 
    for dv in distVal:
        gen_data, gen_probs = get_gen_outputs(params, backend, dv)
        
        # huber
        
        # loss += h(discreteProbs[dv,:].reshape(1,-1), np.array(gen_probs).reshape(1,-1)).numpy()
        
        #kl divergence
        # temp = kl_div(gen_probs, discreteProbs[dv,:])
        # temp = temp[np.isfinite(temp)==True]
        # loss += temp.sum()
        
        #cosine
        loss += -cosine_similarity(np.array(gen_probs).reshape(1,-1), discreteProbs[dv,:].reshape(1,-1))
    
        #Least squares
        # loss += np.sum((100*np.array(gen_probs) - 100*discreteProbs[dv,:])**2)

    print(loss)
    return loss[0][0]



optimizer = SPSA(maxiter=1000)

num_vars = 22
params = np.random.rand(num_vars)*np.pi

# params = optimal_params
ret = optimizer.minimize(fun= objective_function, x0 = params)

optimal_params = ret.x

for i in range(8):
    
    plt.plot(discreteProbs[i,:], '-o', label = 'Real Dist', color = 'deepskyblue', linewidth=4, markersize=12)
    gen_data, gen_probs = get_gen_outputs(optimal_params, backend, i)
    plt.bar(gen_data, gen_probs, color = 'royalblue',width=.8, label = 'Simulated Dist')
    plt.xlabel('x')
    plt.ylabel('p(x)')
    plt.xticks(np.arange(0,31,1))
    plt.legend()
    plt.title(f'{i}')
    plt.show()
    

    
for i in range(8):
    gen_data, gen_probs = get_gen_outputs(optimal_params, backend, i)
    temp = kl_div(gen_probs, discreteProbs[i,:])
    temp = temp[np.isfinite(temp)==True]
    print(i, temp.sum())
